Invisible-to-Visible: Privacy-Aware Human Instance Segmentation using Airborne Ultrasound via Collaborative Learning Variational Autoencoder

In action understanding in indoor, we have to recognize human pose and action considering privacy. Although camera images can be used for highly accurate human action recognition, camera images do not preserve privacy. Therefore, we propose a new task for human instance segmentation from invisible information, especially airborne ultrasound, for action recognition. To perform instance segmentation from invisible information, we first convert sound waves to reflected sound directional images (sound images). Although the sound images can roughly identify the location of a person, the detailed shape is ambiguous. To address this problem, we propose a collaborative learning variational autoencoder (CL-VAE) that simultaneously uses sound and RGB images during training. In inference, it is possible to obtain instance segmentation results only from sound images. As a result of performance verification, CL-VAE could estimate human instance segmentations more accurately than conventional variational autoencoder and some other models. Since this method can obtain human segmentations individually, it could be applied to human action recognition tasks with privacy protection.

==> dvipdfm/acconfig.h <==

/* Local variables defined by MAW */
#ifndef _CONFIG_H

#define VERSION 0

#define PACKAGE "package"

/* HAVE_TIMEZONE - Define if <time.h> has timezone as an external variable */
#undef HAVE_TIMEZONE

/* HAVE_TM_GMTOFF - Define if struct tm has tm_gmtoff as a member */
#undef HAVE_TM_GMTOFF

/* HAVE_KPATHSEA - Define if you have kpathsea */
#undef HAVE_KPATHSEA

/* HAVE_XBASENAME - Define if you have xbasename() in your libkpathsea instead of basename() */
#undef HAVE_XBASENAME

/* HAVE_ZLIB - Define if you have zlib and its headers */
#undef HAVE_ZLIB
/* HAVE_ZLIB_COMPRESS2 - Define if your zlib has the compress2 function */
#undef HAVE_ZLIB_COMPRESS2

/* HAVE_KPSE_FORMATS - Define if you have a
 version of kpathsea with type1 and vf formats */
#undef HAVE_KPSE_FORMATS

/* HAVE_OMEGA_FORMATS - Define if you have a
 version of kpathsea that understands Omega (OFM/OVF) formats */
#undef HAVE_OMEGA_FORMATS

/* HAVE_TTF_FORMATS - Define if you have a
 version of kpathsea that understands TrueType (TTF) formats */
#undef HAVE_TTF_FORMATS

/* HAVE_LIBPNG - Define if you have libpng */
#undef HAVE_LIBPNG

/* HAVE_SYSTEM - Define if you have the system() command */
#undef HAVE_SYSTEM


#endif /* _CONFIG_H */


==> dvipdfm/ascii85.c <==
/*  $Header$

    This is dvipdfm, a DVI to PDF translator.
    Copyright (C) 1998, 1999 by Mark A. Wicks

    This program is free software; you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation; either version 2 of the License, or
    (at your option) any later version.

    This program is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with this program; if not, write to the Free Software
    Foundation, Inc., 59 Temple Place, Suite 330, Boston, MA  02111-1307  USA
    
    The author may be contacted via the e-mail address

	mwicks@kettering.edu
*/

	
#include <stdio.h>
#include <ctype.h>

static int nextch(void)
{
  int ch;
  while ((ch = getchar()) >= 0) {
    if (ch >= '!' && ch <= 'u' || ch == 'z')
      return ch;
    if (ch == '~' && getchar() == '>') {
      return -1;
    }
  }
  if (ch < 0) {
    fprintf (stderr, "Premature end of file.\n");
    exit(1);
  }
}

unsigned long int ascii85;
unsigned binary[4];

static decode_block(void)
{
  int i;
  for (i=3; i>=0; i--){
    binary[i] = ascii85 % 256u;
    ascii85 /= 256u;
  }
}

static output_block (int n)
{
  int i;
  for (i=0; i<n; i++) {
    putchar (binary[i]);
  }
}

main (int argc, char *argv[])
{
  int i, ch, eof = 0, nread;
  while (!eof) {
    ascii85 = 0;
    nread = 0;
    /* Look ahead for special zero key */
    if ((ch = nextch()) == 'z') {
      nread = 4;  /* Lie to it */
    } else{
      ungetc (ch, stdin);
      for (i=0; i<5; i++) {
	if ((ch=nextch()) < 0) {
	  eof = 1;
	  break;
	}
	ascii85 = ascii85 * 85 + (ch-'!');
	nread += 1;
      }
    }
    if (nread > 1) {
      decode_block();
      output_block(nread-1);
    }
  }
}


==> dvipdfm/colors.h <==
struct color_by_name {
  char *name;
  struct color color;
} colors_by_name[] = {
  {"GreenYellow", {CMYK, 0.15, 0, 0.69, 0}},
  {"Yellow", {CMYK, 0, 0, 1, 0}},
  {"Goldenrod", {CMYK, 0, 0.10, 0.84, 0}},
  {"Dandelion", {CMYK, 0, 0.29, 0.84, 0}},
  {"Apricot", {CMYK, 0, 0.32, 0.52, 0}},
  {"Peach", {CMYK, 0, 0.50, 0.70, 0}},
  {"Melon", {CMYK, 0, 0.46, 0.50, 0}},
  {"YellowOrange", {CMYK, 0, 0.42, 1, 0}},
  {"Orange", {CMYK, 0, 0.61, 0.87, 0}},
  {"BurntOrange", {CMYK, 0, 0.51, 1, 0}},
  {"Bittersweet", {CMYK, 0, 0.75, 1, 0.24}},
  {"RedOrange", {CMYK, 0, 0.77, 0.87, 0}},
  {"Mahogany", {CMYK, 0, 0.85, 0.87, 0.35}},
  {"Maroon", {CMYK, 0, 0.87, 0.68, 0.32}},
  {"BrickRed", {CMYK, 0, 0.89, 0.94, 0.28}},
  {"Red", {CMYK, 0, 1, 1, 0}},
  {"OrangeRed", {CMYK, 0, 1, 0.50, 0}},
  {"RubineRed", {CMYK, 0, 1, 0.13, 0}},
  {"WildStrawberry", {CMYK, 0, 0.96, 0.39, 0}},
  {"Salmon", {CMYK, 0, 0.53, 0.38, 0}},
  {"CarnationPink", {CMYK, 0, 0.63, 0, 0}},
  {"Magenta", {CMYK, 0, 1, 0, 0}},
  {"VioletRed", {CMYK, 0, 0.81, 0, 0}},
  {"Rhodamine", {CMYK, 0, 0.82, 0, 0}},
  {"Mulberry", {CMYK, 0.34, 0.90, 0, 0.02}},
  {"RedViolet", {CMYK, 0.07, 0.90, 0, 0.34}},
  {"Fuchsia", {CMYK, 0.47, 0.91, 0, 0.08}},
  {"Lavender", {CMYK, 0, 0.48, 0, 0}},
  {"Thistle", {CMYK, 0.12, 0.59, 0, 0}},
  {"Orchid", {CMYK, 0.32, 0.64, 0, 0}},
  {"DarkOrchid", {CMYK, 0.40, 0.80, 0.20, 0}},
  {"Purple", {CMYK, 0.45, 0.86, 0, 0}},
  {"Plum", {CMYK, 0.50, 1, 0, 0}},
  {"Violet", {CMYK, 0.79, 0.88, 0, 0}},
  {"RoyalPurple", {CMYK, 0.75, 0.90, 0, 0}},
  {"BlueViolet", {CMYK, 0.86, 0.91, 0, 0.04}},
  {"Periwinkle", {CMYK, 0.57, 0.55, 0, 0}},
  {"CadetBlue", {CMYK, 0.62, 0.57, 0.23, 0}},
  {"CornflowerBlue", {CMYK, 0.65, 0.13, 0, 0}},
  {"MidnightBlue", {CMYK, 0.98, 0.13, 0, 0.43}},
  {"NavyBlue", {CMYK, 0.94, 0.54, 0, 0}},
  {"RoyalBlue", {CMYK, 1, 0.50, 0, 0}},
  {"Blue", {CMYK, 1, 1, 0, 0}},
  {"Cerulean", {CMYK, 0.94, 0.11, 0, 0}},
  {"Cyan", {CMYK, 1, 0, 0, 0}},
  {"ProcessBlue", {CMYK, 0.96, 0, 0, 0}},
  {"SkyBlue", {CMYK, 0.62, 0, 0.12, 0}},
  {"Turquoise", {CMYK, 0.85, 0, 0.20, 0}},
  {"TealBlue", {CMYK, 0.86, 0, 0.34, 0.02}},
  {"Aquamarine", {CMYK, 0.82, 0, 0.30, 0}},
  {"BlueGreen", {CMYK, 0.85, 0, 0.33, 0}},
  {"Emerald", {CMYK, 1, 0, 0.50, 0}},
  {"JungleGreen", {CMYK, 0.99, 0, 0.52, 0}},
  {"SeaGreen", {CMYK, 0.69, 0, 0.50, 0}},
  {"Green", {CMYK, 1, 0, 1, 0}},
  {"ForestGreen", {CMYK, 0.91, 0, 0.88, 0.12}},
  {"PineGreen", {CMYK, 0.92, 0, 0.59, 0.25}},
  {"LimeGreen", {CMYK, 0.50, 0, 1, 0}},
  {"YellowGreen", {CMYK, 0.44, 0, 0.74, 0}},
  {"SpringGreen", {CMYK, 0.26, 0, 0.76, 0}},
  {"OliveGreen", {CMYK, 0.64, 0, 0.95, 0.40}},
  {"RawSienna", {CMYK, 0, 0.72, 1, 0.45}},
  {"Sepia", {CMYK, 0, 0.83, 1, 0.70}},
  {"Brown", {CMYK, 0, 0.81, 1, 0.60}},
  {"Tan", {CMYK, 0.14, 0.42, 0.56, 0}},
  {"Gray", {CMYK, 0, 0, 0, 0.50}},
  {"Black", {CMYK, 0, 0, 0, 1}},
  {"White", {CMYK, 0, 0, 0, 0}}
};


==> dvipdfm/colorsp.c <==
/*  $Header$
    
    This is dvipdfm, a DVI to PDF translator.
    Copyright (C) 1998, 1999 by Mark A. Wicks
    
    This program is free software; you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation; either version 2 of the License, or
    (at your option) any later version.
    
    This program is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.
    
    You should have received a copy of the GNU General Public License
    along with this program; if not, write to the Free Software
    Foundation, Inc., 59 Temple Place, Suite 330, Boston, MA  02111-1307  USA
    
    The author may be contacted via the e-mail address
    
    mwicks@kettering.edu
*/

#include <stdlib.h>
#include "system.h"
#include "mem.h"
#include "pdfdev.h"
#include "pdfparse.h"
#include "pdfspecial.h"
#include "dvipdfm.h"

static char ignore_colors = 0;
void color_special_ignore_colors(void)
{
  ignore_colors = 1;
}

static void do_color_special (char **start, char *end)
{
  char *command, *token;
  char *c1=NULL, *c2=NULL, *c3=NULL, *c4=NULL;
  skip_white (start, end);
  if ((command = parse_ident (start, end))) {
    if (!strcmp (command, "push")) { /* Handle a push */ 
      skip_white (start, end);
      if ((token = parse_ident (start, end))) {
	if (!strcmp (token, "rgb")) { /* Handle rgb color */
	  if ((c1=parse_number(start, end)) &&
	      (c2=parse_number(start, end)) &&
	      (c3=parse_number(start, end))) {
	    dev_begin_rgb_color (atof(c1), atof(c2), atof(c3));
	  }
	}
	else if (!strcmp (token, "cmyk")) { /* Handle rgb color */
	  if ((c1=parse_number(start, end)) &&
	      (c2=parse_number(start, end)) &&
	      (c3=parse_number(start, end)) &&
	      (c4=parse_number(start, end))) {
	    dev_begin_cmyk_color (atof(c1), atof(c2), atof(c3), atof(c4));
	  }
	} else if (!strcmp (token, "gray")) { /* Handle gray */
	  if ((c1=parse_number(start, end))) {
	    dev_begin_gray (atof(c1));
	  }
	} else if (!strcmp (token, "hsb")) {
	  fprintf (stderr, "\ncolor special: hsb not implemented\n");
	} else { /* Must be a "named" color */
	  dev_begin_named_color (token);
	}
	if (c1) RELEASE(c1);
	if (c2) RELEASE(c2);
	if (c3) RELEASE(c3);
	if (c4) RELEASE(c4);
	RELEASE (token);
      }
    } else if (!strcmp (command, "pop")) { /* Handle a pop */
      dev_end_color();
    } else { /* Assume this is a default color change */
      token = command;
      if (!strcmp (token, "rgb")) { /* Handle rgb color */
	if ((c1=parse_number(start, end)) &&
	    (c2=parse_number(start, end)) &&
	    (c3=parse_number(start, end))) {
	  dev_set_def_rgb_color (atof(c1), atof(c2), atof(c3));
	}
      }
      else if (!strcmp (token, "cmyk")) { /* Handle rgb color */
	if ((c1=parse_number(start, end)) &&
	    (c2=parse_number(start, end)) &&
	    (c3=parse_number(start, end)) &&
	    (c4=parse_number(start, end))) {
	  dev_set_def_cmyk_color (atof(c1), atof(c2), atof(c3), atof(c4));
	}
      } else if (!strcmp (token, "gray")) { /* Handle gray */
	if ((c1=parse_number(start, end))) {
	  dev_set_def_gray (atof(c1));
	}
      } else if (!strcmp (token, "hsb")) {
	fprintf (stderr, "\ncolor special: hsb not implemented\n");
      } else { /* Must be a "named" color */
	dev_set_def_named_color (token);
      }
      if (c1) RELEASE(c1);
      if (c2) RELEASE(c2);
      if (c3) RELEASE(c3);
      if (c4) RELEASE(c4);
    }
  }
  RELEASE (command);
}

static void do_background_special (char **start, char *end)
{
  char *token;
  char *c1=NULL, *c2=NULL, *c3=NULL, *c4=NULL;
  skip_white (start, end);
  if ((token = parse_ident (start, end))) {
    if (!strcmp (token, "rgb")) { /* Handle rgb color */
      if ((c1=parse_number(start, end)) &&
	  (c2=parse_number(start, end)) &&
	  (c3=parse_number(start, end))) {
	dev_bg_rgb_color (atof(c1), atof(c2), atof(c3));
      }
    }
    else if (!strcmp (token, "cmyk")) { /* Handle rgb color */
      if ((c1=parse_number(start, end)) &&
	  (c2=parse_number(start, end)) &&
	  (c3=parse_number(start, end)) &&
	  (c4=parse_number(start, end))) {
	dev_bg_cmyk_color (atof(c1), atof(c2), atof(c3), atof(c4));
      }
    } else if (!strcmp (token, "gray")) { /* Handle gray */
      if ((c1=parse_number(start, end))) {
	dev_bg_gray (atof(c1));
      }
    } else if (!strcmp (token, "hsb")) {
      fprintf (stderr, "\ncolor special: hsb not implemented\n");
    } else { /* Must be a "named" color */
      dev_bg_named_color (token);
    }
    if (c1) RELEASE(c1);
    if (c2) RELEASE(c2);
    if (c3) RELEASE(c3);
    if (c4) RELEASE(c4);
    RELEASE (token);
  }
}

static void local_set_paper_size (char **start, char *end)
{
  char *key, *val, *val_start, *val_end, *number;
  char *save = *start;
  double width = 0.0, height = 0.0, unit;
  parse_key_val (start, end, &key, &val);
  if (key && val) {
    val_start = val;
    val_end = val+strlen(val);
    skip_white (&val_start, val_end);
    if ((number=parse_number(&val_start, val_end))) {
      width = atof (number);
      RELEASE (number);
      if ((unit = parse_one_unit (&val_start, val_end)) > 0.0) {
	width *= unit;
      } else {
	width = 0.0;
      }
    } else {
      fprintf (stderr, "\nExpecting a number here\n");
      dump (val_start, end);
    }
    skip_white (&val_start, val_end);
    if (val_start < val_end && *(val_start++) == ',') {
      skip_white (&val_start, val_end);
    }
    if ((number=parse_number(&val_start, val_end))) {
      height = atof (number);
      RELEASE (number);
      if ((unit = parse_one_unit (&val_start, val_end)) > 0.0) {
	height *= unit;
      } else {
	height = 0.0;
      }
    } else {
      fprintf (stderr, "\nExpecting a number here\n");
      dump (val_start, val_end);
    }
    if (key) RELEASE (key);
    if (val) RELEASE (val);
  }
  if (width != 0.0 && height != 0.0) {
    dev_set_page_size (width, height);
  } else{
    fprintf (stderr, "\nError parsing papersize special\n");
    dump (save, end);
  }
}

/* Color_special() handles color specials and also
   handles papersize and landscape specials since
   there's no good place to put them  */

int color_special (char *buffer, UNSIGNED_QUAD size)
{
  char *start = buffer, *end;
  int result = 0;
  end = buffer + size;
  skip_white (&start, end);
  if (!strncmp (start, "color", strlen("color"))) {
    start += strlen("color");
    result = 1; /* This is a color special */
    if (!ignore_colors)
      do_color_special (&start, end);
  } else if (!strncmp (start, "background", strlen("background"))) {
    start += strlen("background");
    result = 1; /* This is a color special */
    if (!ignore_colors)
      do_background_special (&start, end);
  } else if (!strncmp (start, "landscape", strlen("landscape"))) {
    set_landscape_mode();
    result = 1;
  } else if (!strncmp (start, "papersize", strlen("papersize"))) {
    local_set_paper_size(&start, end);
    result = 1;
  }
  return result;
}





==> dvipdfm/colorsp.h <==
/*  $Header$
    
    This is dvipdfm, a DVI to PDF translator.
    Copyright (C) 1998, 1999 by Mark A. Wicks
    
    This program is free software; you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation; either version 2 of the License, or
    (at your option) any later version.
    
    This program is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.
    
    You should have received a copy of the GNU General Public License
    along with this program; if not, write to the Free Software
    Foundation, Inc., 59 Temple Place, Suite 330, Boston, MA  02111-1307  USA
    
    The author may be contacted via the e-mail address
    
    mwicks@kettering.edu
*/

#ifndef COLORSP_H

#include "pdfparse.h"

#define COLORSP_H

int color_special (char *buffer, UNSIGNED_QUAD size);
void color_special_ignore_colors(void);
#endif








==> dvipdfm/dvi.c <==
/*  $Header$

    This is dvipdfm, a DVI to PDF translator.
    Copyright (C) 1998, 1999 by Mark A. Wicks

    This program is free software; you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation; either version 2 of the License, or
    (at your option) any later version.

    This program is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with this program; if not, write to the Free Software
    Foundation, Inc., 59 Temple Place, Suite 330, Boston, MA  02111-1307  USA
    
    The author may be contacted via the e-mail address

	mwicks@kettering.edu
*/

#include <sys/types.h>
#include <stdio.h>
#include <stdlib.h>
#include <ctype.h>
#include "system.h"
#include "mem.h"
#include "error.h"
#include "mfileio.h"
#include "numbers.h"
#include "dvi.h"
#include "dvicodes.h"
#include "pdflimits.h"
#include "pdfdev.h"
#include "pdfdoc.h"
#include "tfm.h"
#include "vf.h"


/* Interal Variables */

static FILE *dvi_file;
static char debug = 0;
static unsigned num_loaded_fonts = 0, max_loaded_fonts = 0, stackdepth;
static unsigned long *page_loc = NULL;
static unsigned long post_location, dvi_file_size;
static UNSIGNED_PAIR num_pages = 0;
static UNSIGNED_QUAD media_width, media_height;
static UNSIGNED_QUAD dvi_unit_num, dvi_unit_den, dvi_mag;


#define PHYSICAL 1
#define VIRTUAL 2
#define DVI 1
#define VF 2

struct loaded_font {
  int type;  /* Type is physical or virtual */
  int font_id;  /* id returned by dev (for PHYSICAL fonts)
		   or by vf module for (VIRTUAL fonts) */
  int tfm_id;
  spt_t size;
  int source;  /* Source is either DVI or VF */
} *loaded_fonts = NULL;

static void need_more_fonts (unsigned n) 
{
  if (num_loaded_fonts+n > max_loaded_fonts) {
    max_loaded_fonts += MAX_FONTS;
    loaded_fonts = RENEW (loaded_fonts, max_loaded_fonts, struct
			  loaded_font);
  }
}

struct font_def
{
  spt_t size;
  char *name;
  signed long tex_id;
  int font_id; /* index of _loaded_ font in loaded_fonts array */
  int used;
} *def_fonts = NULL;

static unsigned num_def_fonts = 0, max_def_fonts = 0;

static unsigned char verbose = 0;

static unsigned char compute_boxes = 0;

void dvi_set_verbose(void)
{
  if (verbose < 255) {
  verbose += 1;
  }
}

void dvi_compute_boxes (unsigned char boxes)
{
  compute_boxes = boxes;
}

void dvi_set_debug(void)
{
  debug = 1;
}

unsigned dvi_npages (void)
{
  return num_pages;
}

static void invalid_signature()
{
  ERROR ("dvi_init:  Something is wrong.  Are you sure this is a DVI file?\n");
}

#define range_check_loc(loc) {if ((loc) > dvi_file_size) invalid_signature();}


static void find_post (void)
{
  long current;
  int read_byte;

  /* First find end of file */  
  dvi_file_size = file_size (dvi_file);
  current = dvi_file_size;
 
  /* Scan backwards through PADDING */  
  do {
     current -= 1;
     seek_absolute (dvi_file, current);

  } while ((read_byte = fgetc(dvi_file)) == PADDING &&
	   current > 0);

  /* file_position now points to last non padding character or beginning of file */
  if (dvi_file_size - current < 4 ||
      current == 0 || read_byte != DVI_ID) {
    fprintf (stderr, "DVI ID = %d\n", read_byte);
    invalid_signature();
  } 

  /* Make sure post_post is really there */
  current = current - 5;
  seek_absolute (dvi_file, current);
  if ((read_byte = fgetc(dvi_file)) != POST_POST) {
     fprintf (stderr, "Found %d where post_post opcode should be\n", read_byte);
     invalid_signature();
  }
  current = get_signed_quad (dvi_file);
  seek_absolute (dvi_file, current);
  if ((read_byte = fgetc(dvi_file)) != POST) {
     fprintf (stderr, "Found %d where post_post opcode should be\n", read_byte);
     invalid_signature();
  }
  post_location = current;
}

static void get_page_info (void) 
{
  int i;
  seek_absolute (dvi_file, post_location+27);
  num_pages = get_unsigned_pair (dvi_file);
  if (verbose > 2) {
    fprintf (stderr, "Page count:\t %4d\n", num_pages);
  }
  if (num_pages == 0) {
    ERROR ("dvi_init:  Page count is 0!");
  }
  page_loc = NEW (num_pages, unsigned long);
  seek_absolute (dvi_file, post_location+1);
  page_loc[num_pages-1] = get_unsigned_quad(dvi_file);
  range_check_loc(page_loc[num_pages-1]+41);
  for (i=num_pages-2; i>=0; i--) {
    seek_absolute (dvi_file, page_loc[i+1]+41);
    page_loc[i] = get_unsigned_quad(dvi_file);
    range_check_loc(page_loc[num_pages-1]+41);
  }
}

/* Following are computed "constants" used for unit conversion */
static double dvi2pts = 0.0, total_mag = 1.0;

double dvi_tell_mag (void)
{
  return total_mag;
}

static void do_scales (double mag)
{
  total_mag = (double) dvi_mag / 1000.0 * mag;
  dvi2pts = (double) dvi_unit_num / (double) dvi_unit_den;
  dvi2pts *= (72.0)/(254000.0);
}


static void get_dvi_info (void)
{
  seek_absolute (dvi_file, post_location+5);
  dvi_unit_num = get_unsigned_quad(dvi_file);
  dvi_unit_den = get_unsigned_quad(dvi_file);
  dvi_mag = get_unsigned_quad(dvi_file);
  media_height = get_unsigned_quad(dvi_file);
  media_width = get_unsigned_quad(dvi_file);
  stackdepth = get_unsigned_pair(dvi_file);
  if (stackdepth > DVI_MAX_STACK_DEPTH) {
    fprintf (stderr, "DVI needs stack depth of %d,", stackdepth);
    fprintf (stderr, "but MAX_DVI_STACK_DEPTH is %d", DVI_MAX_STACK_DEPTH);
    ERROR ("Capacity exceeded.");
  }

  if (verbose > 2) {
    fprintf (stderr, "DVI File Info\n");
    fprintf (stderr, "Unit: %ld / %ld\n", dvi_unit_num, dvi_unit_den);
    fprintf (stderr, "Mag: %ld\n", dvi_mag);
    fprintf (stderr, "Media Height: %ld\n", media_height);
    fprintf (stderr, "Media Width: %ld\n", media_width);
    fprintf (stderr, "Stack Depth: %d\n", stackdepth);
  }
  
}

static void dump_font_info (void)
{
  unsigned i;
  fprintf (stderr, "\nDVI file font info\n");
  for (i=0; i<num_def_fonts; i++) {
    fprintf (stderr, "name: %10s, ", def_fonts[i].name);
    fprintf (stderr, "TeX/DVI ID: %5ld, ", def_fonts[i].tex_id);
    fprintf (stderr, "size: %5.2f pt, ", def_fonts[i].size*dvi2pts);
    fprintf (stderr, "\n");
  }
}

static void get_a_font_record (SIGNED_QUAD tex_id)
{
  UNSIGNED_BYTE dir_length, name_length;
  UNSIGNED_QUAD checksum, size, design_size;
  char *directory, *name;
  if (debug) {
    fprintf (stderr, "get_a_font_record: tex_id = %ld\n", tex_id);
  }
  if (num_def_fonts >= max_def_fonts) {
    max_def_fonts += MAX_FONTS;
    def_fonts = RENEW (def_fonts, max_def_fonts, struct font_def);
  }
  checksum = get_unsigned_quad (dvi_file);
  size = get_unsigned_quad (dvi_file);
  design_size = get_unsigned_quad (dvi_file);
  dir_length = get_unsigned_byte (dvi_file);
  name_length = get_unsigned_byte (dvi_file);
  directory = NEW (dir_length+1, char);
  if (fread (directory, 1, dir_length, dvi_file) !=
      dir_length) {
    invalid_signature();
  }
  name = NEW (name_length+1, char);
  if (fread (name, 1, name_length, dvi_file) !=
      name_length) {
    invalid_signature();
  }
  directory[dir_length] = 0;
  RELEASE (directory);
  name[name_length] = 0;
  def_fonts[num_def_fonts].name = name;
  def_fonts[num_def_fonts].size = size;
  def_fonts[num_def_fonts].tex_id = tex_id;
  def_fonts[num_def_fonts].used = 0;
  num_def_fonts +=1;
  return;
}

static void get_dvi_fonts (void)
{
  UNSIGNED_BYTE code;
  SIGNED_QUAD tex_id;
  seek_absolute (dvi_file, post_location+29);
  while ((code = get_unsigned_byte(dvi_file)) != POST_POST) {
    switch (code)
      {
      case FNT_DEF1:
	tex_id = get_unsigned_byte (dvi_file);
	break;
      case FNT_DEF2:
	tex_id = get_unsigned_pair (dvi_file);
	break;
      case FNT_DEF3:
	tex_id = get_unsigned_triple (dvi_file);
	break;
      case FNT_DEF4:
	tex_id = get_signed_quad (dvi_file);
	break;
      default:
	fprintf (stderr, "Unexpected op code: %3d\n", code);
	invalid_signature();
      }
    get_a_font_record(tex_id);
  }
  if (verbose>2) {
    dump_font_info();
  }
}


void get_comment(void)
{
  UNSIGNED_BYTE length;
  static char dvi_comment[257];
  seek_absolute (dvi_file, 14);
  length = get_unsigned_byte(dvi_file);
  if (fread (dvi_comment, 1, length, dvi_file) != length) {
    invalid_signature();
  }
  dvi_comment[length] = 0;
  if (verbose) {
    fprintf (stderr, "DVI Comment: %s\n", dvi_comment);
  }
  dev_add_comment (dvi_comment);
}


/* The section below this line deals with the actual processing of the
   dvi file.

   The dvi file processor state is contained in the following
   variables: */

struct dvi_registers {
  SIGNED_QUAD h, v, w, x, y, z;
};

static struct dvi_registers dvi_state;
static struct dvi_registers dvi_stack[DVI_MAX_STACK_DEPTH];
static int current_font;
static unsigned dvi_stack_depth = 0;  
static int processing_page = 0;

static void clear_state (void)
{
  dvi_state.h = 0; dvi_state.v = 0; dvi_state.w = 0;
  dvi_state.x = 0; dvi_state.y = 0; dvi_state.z = 0;
  dvi_stack_depth = 0;
  current_font = -1;
}


double dvi_unit_size(void)
{
  return dvi2pts;
}

int dvi_locate_font (char *tex_name, spt_t ptsize)
{
  int thisfont;
  int font_id;
  if (debug) {
    fprintf (stderr, "dvi_locate_font: fontname: (%s) ptsize: %ld, dvi_id: %d\n",
	     tex_name, ptsize, num_loaded_fonts);
  }
  if (verbose)
    fprintf (stderr, "<%s@%.2fpt", tex_name, ptsize*dvi2pts);
  need_more_fonts (1);
  /* This routine needs to be recursive/reentrant.  Load current high water
     mark into an automatic variable  */
  thisfont = num_loaded_fonts++;
  loaded_fonts[thisfont].tfm_id = tfm_open (tex_name);
  loaded_fonts[thisfont].source = VF; /* This will be reset later if 
				     it was really generated by the
				     dvi file */
  font_id = vf_locate_font (tex_name, ptsize);
  loaded_fonts[thisfont].font_id = font_id;
  if (loaded_fonts[thisfont].font_id >= 0) {
    if (verbose)
      fprintf (stderr, "(VF)");
    loaded_fonts[thisfont].type = VIRTUAL;
  } else {
    loaded_fonts[thisfont].type = PHYSICAL;
    font_id = dev_locate_font (tex_name, ptsize);
    loaded_fonts[thisfont].font_id = font_id;
    if (loaded_fonts[thisfont].font_id < 0) {
      fprintf (stderr, "%s: Can't locate a Type 1, TTF, PK, or virtual font file\n", tex_name);
      ERROR ("Not sure how to proceed.  For now this is fatal\n\
Maybe in the future, I'll substitute some other font.");
    }
  }
  loaded_fonts[thisfont].size = ptsize;
  if (verbose)
    fprintf (stderr, ">");
  return (thisfont);
}

double dvi_dev_xpos(void) {
  return dvi_state.h*dvi2pts;
}

double dvi_dev_ypos (void)
{
  return -(dvi_state.v*dvi2pts);
}

static void do_moveto (SIGNED_QUAD x, SIGNED_QUAD y)
{
  dvi_state.h = x;
  dvi_state.v = y;
}

void dvi_right (SIGNED_QUAD x)
{
  dvi_state.h += x;
}

void dvi_down (SIGNED_QUAD y)
{
  dvi_state.v += y;
}

static void do_string (unsigned char *s, int len)
{
  spt_t width = 0, height = 0, depth = 0;
  int i;
  struct loaded_font *p;
  if (debug) {
    int i;
    fprintf (stderr, "do_string: (font: %d)\n", current_font);
    for (i=0; i<len; i++) fputc (s[i], stderr);
    fputc ('\n', stderr);
  }
  
  if (current_font < 0) {
    ERROR ("do_string:  No font selected");
  }
  p = loaded_fonts+current_font;
  width = tfm_string_width (p->tfm_id, s, len);
  width = sqxfw (p->size, width);
  switch (p->type) {
  case PHYSICAL:
    dev_set_string (dvi_state.h, -dvi_state.v, s, len,
		    width, p->font_id);
    if (compute_boxes) {
      height = tfm_string_height (p->tfm_id, s, len);
      depth = tfm_string_depth (p->tfm_id, s, len);
      height = sqxfw (p->size, height);
      depth = sqxfw (p->size, depth);
      dev_expand_box (width, height, depth);
    }
    break;
  case VIRTUAL:
    dvi_push();
    for (i=0; i<len; i++) {
      dvi_set (s[i]);
    }
    dvi_pop();
  }
  dvi_state.h += width;
}

void dvi_set (SIGNED_QUAD ch)
{
  spt_t width, height = 0, depth = 0;
  struct loaded_font *p;
  unsigned char lch;
  if (current_font < 0) {
    ERROR ("dvi_set:  No font selected");
  }
  /* The division by dvi2pts seems strange since we actually know the
     "dvi" size of the fonts contained in the DVI file.  In other
     words, we converted from DVI units to pts and back again!
     The problem comes from fonts defined in VF files where we don't know the DVI
     size.  It's keeping me sane to keep *point sizes* of *all* fonts in
     the dev.c file and convert them back if necessary */ 
  p = loaded_fonts+current_font;
  width = tfm_get_fw_width (p->tfm_id, ch);
  width = sqxfw (p->size, width);
  switch (p->type) {
  case PHYSICAL:
    if (ch > 255) {
      ERROR ("Tried to set a multibyte character in a non-virtual font");
    }
    lch = (unsigned char) ch;
    dev_set_string (dvi_state.h, -dvi_state.v, &lch, 1, width, p->font_id);
    if (compute_boxes) {
      height = tfm_get_fw_height (p->tfm_id, ch);
      depth = tfm_get_fw_depth (p->tfm_id, ch);
      height = sqxfw (p->size, height);
      depth = sqxfw (p->size, depth);
      dev_expand_box (width, height, depth);
    }
    break;
  case VIRTUAL:
    {
      vf_set_char (ch, p->font_id);
      break;
    }
  }
  dvi_state.h += width;
}

void dvi_put (SIGNED_QUAD ch)
{
  spt_t width, height = 0, depth = 0;
  struct loaded_font *p;
  unsigned char lch;
  if (current_font < 0) {
    ERROR ("dvi_put:  No font selected");
  }
  p = loaded_fonts+current_font;
  switch (p->type) {
  case PHYSICAL:
    width = tfm_get_fw_width (p->tfm_id, ch);
    width = sqxfw (p->size, width);
    /* Treat a single character as a one byte string and use the
       string routine.  The possibly multi-byte character must
       be converted to a single-byte string */
    if (ch > 255) {
      ERROR ("Tried to set a multibyte character in a non-virtual font");
    }
    lch = (unsigned char) ch;
    dev_set_string (dvi_state.h, -dvi_state.v, &lch, 1, width, p->font_id);
    if (compute_boxes) {
      height = tfm_get_fw_height (p->tfm_id, ch);
      depth = tfm_get_fw_depth (p->tfm_id, ch);
      height = sqxfw (p->size, height);
      depth = sqxfw (p->size, depth);
      dev_expand_box (width, height, depth);
    }
    break;
  case VIRTUAL:    
    vf_set_char (ch, p->font_id);
    break;
  }
  return;
}


void dvi_rule (SIGNED_QUAD width, SIGNED_QUAD height)
{
  do_moveto (dvi_state.h, dvi_state.v);
  dev_rule (dvi_state.h, -dvi_state.v,
	    width, height);
}

static void do_set1(void)
{
  dvi_set (get_unsigned_byte(dvi_file));
}

static void do_set2(void)
{
  dvi_set (get_unsigned_pair(dvi_file));
}

static void do_setrule(void)
{
  SIGNED_QUAD width, height;
  height = get_signed_quad (dvi_file);
  width = get_signed_quad (dvi_file);
  if (width > 0 && height > 0) {
    dvi_rule (width, height);
  }
  dvi_right (width);
}

static void do_putrule(void)
{
  SIGNED_QUAD width, height;
  height = get_signed_quad (dvi_file);
  width = get_signed_quad (dvi_file);
  if (width > 0 && height > 0) {
    dvi_rule (width, height);
  }
}

static void do_put1(void)
{
  dvi_put (get_unsigned_byte(dvi_file));
}

static void do_put2(void)
{
  dvi_put (get_unsigned_pair(dvi_file));
}

void dvi_push (void) 
{
  if (debug) {
    fprintf (stderr, "Pushing onto stack of depth %d\n",
	     dvi_stack_depth);
  }
  if (dvi_stack_depth < DVI_MAX_STACK_DEPTH) {
    dvi_stack[dvi_stack_depth++] = dvi_state;
  }
  else
    ERROR ("DVI stack exceeded");
}

void dvi_pop (void)
{
  if (debug) {
    fprintf (stderr, "Popping off stack of depth %d\n",
	     dvi_stack_depth);
  }
  if (dvi_stack_depth > 0) {
    dvi_state = dvi_stack[--dvi_stack_depth];
  } else
    ERROR ("dvi_pop: Tried to pop an empty stack");
  do_moveto (dvi_state.h, dvi_state.v);
}


static void do_right1(void)
{
  dvi_right (get_signed_byte(dvi_file));
}

static void do_right2(void)
{
  dvi_right (get_signed_pair(dvi_file));
}

static void do_right3(void)
{
  dvi_right (get_signed_triple(dvi_file));
}

static void do_right4(void)
{
  dvi_right (get_signed_quad(dvi_file));
}

void dvi_w (SIGNED_QUAD ch)
{
  dvi_state.w = ch;
  dvi_right (ch);
}

void dvi_w0(void)
{
  dvi_right (dvi_state.w);
}

static void do_w1(void)
{
  dvi_w (get_signed_byte(dvi_file));
}

static void do_w2(void)
{
  dvi_w (get_signed_pair(dvi_file));
}

static void do_w3(void)
{
  dvi_w (get_signed_triple(dvi_file));
}

static void do_w4(void)
{
  dvi_w (get_signed_quad(dvi_file));
}

void dvi_x (SIGNED_QUAD ch)
{
  dvi_state.x = ch;
  dvi_right (ch);
}

void dvi_x0(void)
{
  dvi_right (dvi_state.x);
}

static void do_x1(void)
{
  dvi_x (get_signed_byte(dvi_file));
}

static void do_x2(void)
{
  dvi_x (get_signed_pair(dvi_file));
}

static void do_x3(void)
{
  dvi_x (get_signed_triple(dvi_file));
}

static void do_x4(void)
{
  dvi_x (get_signed_quad(dvi_file));
}

static void do_down1(void)
{
  dvi_down (get_signed_byte(dvi_file));
}

static void do_down2(void)
{
  dvi_down (get_signed_pair(dvi_file));
}

static void do_down3(void)
{
  dvi_down (get_signed_triple(dvi_file));
}

static void do_down4(void)
{
  dvi_down (get_signed_quad(dvi_file));
}

void dvi_y (SIGNED_QUAD ch)
{
  dvi_state.y = ch;
  dvi_down (ch);
}

void dvi_y0(void)
{
  dvi_down (dvi_state.y);
}

static void do_y1(void)
{
  dvi_y (get_signed_byte(dvi_file));
}

static void do_y2(void)
{
  dvi_y (get_signed_pair(dvi_file));
}

static void do_y3(void)
{
  dvi_y (get_signed_triple(dvi_file));
}

static void do_y4(void)
{
  dvi_y (get_signed_quad(dvi_file));
}

void dvi_z (SIGNED_QUAD ch)
{
  dvi_state.z = ch;
  dvi_down (ch);
}

void dvi_z0(void)
{
  dvi_down (dvi_state.z);
}

static void do_z1(void)
{
  dvi_z (get_signed_byte(dvi_file));
}

static void do_z2(void)
{
  dvi_z (get_signed_pair(dvi_file));
}

static void do_z3(void)
{
  dvi_z (get_signed_triple(dvi_file));
}

static void do_z4(void)
{
  dvi_z (get_signed_quad(dvi_file));
}

static void do_fntdef(void)
{
  int area_len, name_len, i;
  get_signed_quad(dvi_file);
  get_signed_quad(dvi_file);
  get_signed_quad(dvi_file);
  area_len = get_unsigned_byte(dvi_file);
  name_len = get_unsigned_byte(dvi_file);
  for (i=0; i<area_len+name_len; i++) {
    get_unsigned_byte (dvi_file);
  }
}

static void do_fntdef1(void)
{
  get_unsigned_byte(dvi_file);
  do_fntdef();
}

static void do_fntdef2(void)
{
  get_unsigned_pair(dvi_file);
  do_fntdef();
}

static void do_fntdef3(void)
{
  get_unsigned_triple(dvi_file);
  do_fntdef();
}

static void do_fntdef4(void)
{
  get_signed_quad(dvi_file);
  do_fntdef();
}


void dvi_set_font (int font_id)
{
  current_font = font_id;
}

static void do_fnt (SIGNED_QUAD tex_id)
{
  int i;
  for (i=0; i<num_def_fonts; i++) {
    if (def_fonts[i].tex_id == tex_id)
      break;
  }
  if (i == num_def_fonts) {
    fprintf (stderr, "fontid: %ld\n", tex_id);
    ERROR ("dvi_do_fnt:  Tried to select a font that hasn't been defined");
  }
  if (!def_fonts[i].used) {
    int font_id;
    font_id = dvi_locate_font (def_fonts[i].name, def_fonts[i].size);
    loaded_fonts[font_id].source = DVI;
    def_fonts[i].used = 1;
    def_fonts[i].font_id = font_id;
  }
  current_font = def_fonts[i].font_id;
}

static void do_fnt1(void)
{
  SIGNED_QUAD font;
  font = get_unsigned_byte(dvi_file);
  do_fnt(font);
}

static void do_fnt2(void)
{
  SIGNED_QUAD font;
  font = get_unsigned_pair(dvi_file);
  do_fnt(font);
}

static void do_fnt3(void)
{
  SIGNED_QUAD font;
  font = get_unsigned_triple(dvi_file);
  do_fnt(font);
}

static void do_fnt4(void)
{
  SIGNED_QUAD font;
  font = get_signed_quad(dvi_file);
  do_fnt(font);
}

static void do_xxx(UNSIGNED_QUAD size) 
{
  UNSIGNED_QUAD i;
  Ubyte *buffer;
  buffer = NEW (size+1, Ubyte);
  for (i=0; i<size; i++) {
    buffer[i] = get_unsigned_byte(dvi_file);
  }
  if (debug)
    fprintf (stderr, "Special: %s\n", buffer);
  dev_do_special (buffer, size, dvi_state.h, dvi_state.v);
  RELEASE (buffer);
}

static void do_xxx1(void)
{
  SIGNED_QUAD size;
  if (debug)
    fprintf (stderr, "(xxx1)");
  size = get_unsigned_byte(dvi_file);
  do_xxx(size);
}

static void do_xxx2(void)
{
  SIGNED_QUAD size;
  size = get_unsigned_pair(dvi_file);
  do_xxx(size);
}

static void do_xxx3(void)
{
  SIGNED_QUAD size;
  size = get_unsigned_triple(dvi_file);
  do_xxx(size);
}

static void do_xxx4(void)
{
  SIGNED_QUAD size;
  size = get_unsigned_quad(dvi_file);
  do_xxx(size);
}

static void do_bop(void)
{
  int i;
  if (processing_page) 
    ERROR ("dvi_do_bop:  Got a bop inthe middle of a page");
  /* For now, ignore TeX's count registers */
  for (i=0; i<10; i++) {
    get_signed_quad (dvi_file);
  }
/*  Ignore previous page pointer since we have already saved this
    information */
  get_signed_quad (dvi_file);
  clear_state();
  processing_page = 1;
  dev_bop();
}

static void do_eop(void)
{
  processing_page = 0;
  if (dvi_stack_depth != 0) {
    ERROR ("do_eop:  stack_depth is not zero at end of page");
  }
  dev_eop();
}
/* Note to be absolutely certain that the string escape buffer doesn't
   hit its limit, FORMAT_BUF_SIZE should set to 4 times S_BUFFER_SIZE
   in pdfobj.c.  Is there any application that genenerate words with
   1k characters? */

#define S_BUFFER_SIZE 1024
static unsigned char s_buffer[S_BUFFER_SIZE];
static unsigned s_len = 0;

void dvi_do_page(unsigned n)  /* Most of the work of actually interpreting
			    the dvi file is here. */
{
  unsigned char opcode;
  /* Position to beginning of page */
  if (debug) fprintf (stderr, "Seeking to page %d @ %ld\n", n,
			  page_loc[n]);
  seek_absolute (dvi_file, page_loc[n]);
  dvi_stack_depth = 0;
  for (;;) {
    /* The most likely opcodes are individual setchars.  These are
       buffered for speed */
    s_len = 0;
    while ((opcode = fgetc (dvi_file)) <= SET_CHAR_127 &&
	   s_len < S_BUFFER_SIZE) {
      s_buffer[s_len++] = opcode;
    }
    if (s_len > 0) {
      do_string (s_buffer, s_len);
    }
    if (s_len == S_BUFFER_SIZE)
      continue;
    /* If we are here, we have an opcode that is something
       other than SET_CHAR */
    if (opcode >= FNT_NUM_0 && opcode <= FNT_NUM_63) {
      do_fnt (opcode - FNT_NUM_0);
      continue;
    }
    switch (opcode)
      {
      case SET1:
	do_set1();
	break;
      case SET2:
	do_set2();
	break;
      case SET3:
      case SET4:
	ERROR ("Multibyte (>16 bits) character in DVI file.  I can't handle this!");
	break;
      case SET_RULE:
	do_setrule();
	break;
      case PUT1:
	do_put1();
	break;
      case PUT2:
	do_put2();
	break;
      case PUT3:
      case PUT4:
	ERROR ("Multibyte character (>16 bits) in DVI file.  I can't handle this!");
	break;
      case PUT_RULE:
	do_putrule();
	break;
      case NOP:
	break;
      case BOP:
	do_bop();
	break;
      case EOP:
	do_eop();
	return;
      case PUSH:
	dvi_push();
	/* The following line needs to go here instead of in
	   dvi_push() since logical structure of document is
	   oblivous to virtual fonts. For example the last line on a
	   page could be at stack level 3 and the page footer should
	   be at stack level 3.  However, if the page footer contains
	   virtual fonts (or other nested constructions), it could
	   fool the link breaker into thinking it was a continuation
	   of the link */
	dev_stack_depth (dvi_stack_depth);
	break;
      case POP:
	dvi_pop();
	/* Above explanation holds for following line too */
	dev_stack_depth (dvi_stack_depth);
	break;
      case RIGHT1:
	do_right1();
	break;
      case RIGHT2:
	do_right2();
	break;
      case RIGHT3:
	do_right3();
	break;
      case RIGHT4:
	do_right4();
	break;
      case W0:
	dvi_w0();
	break;
      case W1:
	do_w1();
	break;
      case W2:
	do_w2();
	break;
      case W3:
	do_w3();
	break;
      case W4:
	do_w4();
	break;
      case X0:
	dvi_x0();
	break;
      case X1:
	do_x1();
	break;
      case X2:
	do_x2();
	break;
      case X3:
	do_x3();
	break;
      case X4:
	do_x4();
	break;
      case DOWN1:
	do_down1();
	break;
      case DOWN2:
	do_down2();
	break;
      case DOWN3:
	do_down3();
	break;
      case DOWN4:
	do_down4();
	break;
      case Y0:
	dvi_y0();
	break;
      case Y1:
	do_y1();
	break;
      case Y2:
	do_y2();
	break;
      case Y3:
	do_y3();
	break;
      case Y4:
	do_y4();
	break;
      case Z0:
	dvi_z0();
	break;
      case Z1:
	do_z1();
	break;
      case Z2:
	do_z2();
	break;
      case Z3:
	do_z3();
	break;
      case Z4:
	do_z4();
	break;
      case FNT1:
	do_fnt1();
	break;
      case FNT2:
	do_fnt2();
	break;
      case FNT3:
	do_fnt3();
	break;
      case FNT4:
	do_fnt4();
	break;
      case XXX1:
	do_xxx1();
	break;
      case XXX2:
	do_xxx2();
	break;
      case XXX3:
	do_xxx3();
	break;
      case XXX4:
	do_xxx4();
	break;
      case FNT_DEF1:
	do_fntdef1();
	break;
      case FNT_DEF2:
	do_fntdef2();
	break;
      case FNT_DEF3:
	do_fntdef3();
	break;
      case FNT_DEF4:
	do_fntdef4();
	break;
      case PRE:
      case POST:
      case POST_POST:
	ERROR("Unexpected preamble or postamble in dvi file");
	break;
      default:
	ERROR("Unexpected opcode or DVI file ended prematurely");
      }
  }
}

error_t dvi_init (char *dvi_filename, char *pdf_filename, double mag, double x_offset, double
		  y_offset)
{
  if (!(dvi_file = MFOPEN (dvi_filename, FOPEN_RBIN_MODE))) {
    ERROR ("dvi_init:  Specified DVI file doesn't exist");
    return (FATAL_ERROR);
  }
  /* DVI files are most easily read backwards by searching
     for post_post and then post opcode */
  find_post ();
  get_dvi_info();
  do_scales(mag);
  dev_init(dvi2pts, x_offset, y_offset);
  get_page_info();
  pdf_doc_init (pdf_filename);
  get_comment();
  get_dvi_fonts();
  clear_state();
  return (NO_ERROR);
}

void dvi_close (void)
{
  int i;
  /* We add comment in dvi_close instead of dvi_init so user has
     a change to overwrite it.  The docinfo dictionary is
     treated as a write-once record */

  /* Do some house cleaning */
  MFCLOSE (dvi_file);
  for (i=0; i<num_def_fonts; i++) {
    RELEASE (def_fonts[i].name);
  }
  if (def_fonts)
    RELEASE (def_fonts);
  RELEASE (page_loc);
  num_loaded_fonts = 0;
  if (loaded_fonts)
    RELEASE (loaded_fonts);
  num_pages = 0;
  dvi_file = NULL;
  dev_close_all_fonts();
  vf_close_all_fonts();
  tfm_close_all();
  dev_close();
  pdf_doc_close();
}

/* The following are need to implement virtual fonts
   According to documentation, the vf "subroutine"
   must have state pushed and must have
   w,v,y, and z set to zero.  The current font
   is determined by the virtual font header, which
   may be undefined */

static int saved_dvi_font[MAX_VF_NESTING];
static int num_saved_fonts = 0;

void dvi_vf_init (int dev_font_id)
{
  dvi_push ();
  dvi_state.w = 0; dvi_state.x = 0;
  dvi_state.y = 0; dvi_state.z = 0;
  if (num_saved_fonts < MAX_VF_NESTING) {
    saved_dvi_font[num_saved_fonts++] = current_font;
  } else
    ERROR ("Virtual fonts nested too deeply!");
  current_font = dev_font_id;
}

/* After VF subroutine is finished, we simply pop the DVI stack */
void dvi_vf_finish (void)
{
  dvi_pop();
  if (num_saved_fonts > 0) 
    current_font = saved_dvi_font[--num_saved_fonts];
  else
    ERROR ("Tried to pop an empty font stack");
}


==> dvipdfm/dvi.h <==
/*  $Header$

    This is dvipdfm, a DVI to PDF translator.
    Copyright (C) 1998, 1999 by Mark A. Wicks

    This program is free software; you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation; either version 2 of the License, or
    (at your option) any later version.

    This program is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with this program; if not, write to the Free Software
    Foundation, Inc., 59 Temple Place, Suite 330, Boston, MA  02111-1307  USA
    
    The author may be contacted via the e-mail address

	mwicks@kettering.edu
*/

#ifndef _DVI_H_
#define _DVI_H_	

#include "error.h"
#include "numbers.h"
#include "pdfdev.h"

extern error_t dvi_init (char *dvi_filename, char *pdf_filename, double mag, double x_offset,
			 double y_offset);

extern void dvi_set_verbose (void);
extern void dvi_set_debug (void);

extern void dvi_close (void);  /* Closes data structures created by dvi_open */
extern double dvi_tell_mag (void);
extern double dvi_unit_size (void);

extern void dvi_vf_init (int dev_font_id);
extern void dvi_vf_finish (void);

extern void dvi_set_font (int font_id);
extern void dvi_set (SIGNED_QUAD ch);
extern void dvi_rule (SIGNED_QUAD width, SIGNED_QUAD height);
extern void dvi_right (SIGNED_QUAD x);
extern void dvi_put (SIGNED_QUAD ch);
extern void dvi_push (void);
extern void dvi_pop (void);
extern void dvi_w0 (void);
extern void dvi_w (SIGNED_QUAD ch);
extern void dvi_x0(void);
extern void dvi_x (SIGNED_QUAD ch);
extern void dvi_down (SIGNED_QUAD y);
extern void dvi_y (SIGNED_QUAD ch);
extern void dvi_y0(void);
extern void dvi_z (SIGNED_QUAD ch);
extern void dvi_z0(void);
extern double dvi_dev_xpos(void);
extern double dvi_dev_ypos(void);
extern unsigned dvi_npages (void);
extern void dvi_do_page(unsigned n);
extern int dvi_locate_font (char *name, spt_t ptsize);
extern void dvi_compute_boxes (unsigned char boxes);
#endif /* _DVI_H_ */


==> dvipdfm/dvicodes.h <==
/*  $Header$

    This is dvipdfm, a DVI to PDF translator.
    Copyright (C) 1998, 1999 by Mark A. Wicks

    This program is free software; you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation; either version 2 of the License, or
    (at your option) any later version.

    This program is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with this program; if not, write to the Free Software
    Foundation, Inc., 59 Temple Place, Suite 330, Boston, MA  02111-1307  USA
    
    The author may be contacted via the e-mail address

	mwicks@kettering.edu
*/

/* DVI op codes */
#define SET_CHAR_0 0
#define SET_CHAR_1 1
/* etc. */
#define SET_CHAR_127 127
#define SET1   128 /* Typesets its single operand between 128 and 255 */
#define SET2   129 /* Typesets its single two byte unsigned operand */
#define SET3   130 /* Typesets its single three byte unsigned operand */
#define SET4   131 /* Typesets its single four byte unsigned operand */
#define SET_RULE 132 /* Sets a rule of height param1(four bytes) and width param2(four bytes) */
                     /* These are *signed*.  Nothing typeset for nonpositive values */
                     /* However, negative value *do* change current point */
#define PUT1   133 /* Like SET1, but point doesn't change */
#define PUT2   134 /* Like SET2 */
#define PUT3   135 /* Like SET3 */
#define PUT4   136 /* Like SET4 */
#define PUT_RULE 137 /* Like SET_RULE */
#define NOP    138 
#define BOP    139 /* Followed by 10 four byte count registers (signed?).  Last parameter points to */
                   /* previous BOP (backward linked, first BOP has -1).  BOP clears stack and resets current point. */
#define EOP    140
#define PUSH   141 /* Pushes h,v,w,x,y,z */
#define POP    142 /* Opposite of push*/
#define RIGHT1 143 /* Move right by one byte signed operand */
#define RIGHT2 144 /* Move right by two byte signed operand */
#define RIGHT3 145 /* Move right by three byte signed operand */
#define RIGHT4 146 /* Move right by four byte signed operand */
#define W0     147 /* Move right w */
#define W1     148 /* w <- single byte signed operand.  Move right by same amount */
#define W2     149 /* Same as W1 with two byte signed operand */
#define W3     150 /* Three byte signed operand */
#define W4     151 /* Four byte signed operand */
#define X0     152 /* Move right x */
#define X1     153 /* Like W1 */
#define X2     154 /* Like W2 */
#define X3     155 /* Like W3 */
#define X4     156 /* Like W4 */
#define DOWN1  157 /* Move down by one byte signed operand */
#define DOWN2  158 /* Two byte signed operand */
#define DOWN3  159 /* Three byte signed operand */
#define DOWN4  160 /* Four byte signed operand */
#define Y0     161 /* Move down by y */
#define Y1     162 /* Move down by one byte signed operand, which replaces Y */
#define Y2     163 /* Two byte signed operand */
#define Y3     164 /* Three byte signed operand */
#define Y4     165 /* Four byte signed operand */
#define Z0     166 /* Like Y0, but use z */
#define Z1     167 /* Like Y1 */
#define Z2     168 /* Like Y2 */
#define Z3     169 /* Like Y3 */
#define Z4     170 /* Like Y4 */
#define FNT_NUM_0 171 /* Switch to font 0 */
#define FNT_NUM_1 172 /* Switch to font 1 */
/* etc. */
#define FNT_NUM_63 234 /* Switch to font 63 */
#define FNT1       235 /* Switch to font described by single byte unsigned operand */
#define FNT2       236 /* Switch to font described by two byte unsigned operand */
#define FNT3       237 /* Three byte font descriptor */
#define FNT4       238 /* Four byte operator (Knuth says signed, but what would be the point? */
#define XXX1       239 /* Special.  Operand is one byte length.  Special follows immediately */
#define XXX2       240 /* Two byte operand */
#define XXX3       241 /* Three byte operand */ 
#define XXX4       242 /* Four byte operand (Knuth says TeX uses only XXX1 and XXX4 */
#define FNT_DEF1  243 /* One byte font number, four byte checksum, four byte magnified size (DVI units),
                          four byte designed size, single byte directory length, single byte name length,
                          followed by complete name (area+name) */
#define FNT_DEF2  244 /* Same for two byte font number */
#define FNT_DEF3  245 /* Same for three byte font number */
#define FNT_DEF4  246 /* Four byte font number (Knuth says signed) */
#define PRE        247 /* Preamble:
                              one byte DVI version (should be 2)
                              four byte unsigned numerator
                              four byte unsigned denominator -- one DVI unit = den/num*10^(-7) m
                              four byte magnification (multiplied by 1000)
                              one byte unsigned comment length followed by comment. */
#define DVI_ID             2    /* ID Byte for current DVI file */
#define POST       248  /* Postamble- -- similar to preamble
                              four byte pointer to final bop
                              four byte numerator
                              four byte denominator
                              four byte mag
                              four byte maximum height (signed?)
                              four byte maximum width 
                              two byte max stack depth required to process file
                              two byte number of pages */
#define POST_POST  249  /* End of postamble
                              four byte pointer to POST command
                              Version byte (same as preamble)
                              Padded by four or more 223's to the end of the file. */
#define PADDING    223



==> dvipdfm/dvipdfm.c <==
/*  $Header$

    This is dvipdfm, a DVI to PDF translator.
    Copyright (C) 1998, 1999, 2007 by Mark A. Wicks

    This program is free software; you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation; either version 2 of the License, or
    (at your option) any later version.

    This program is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with this program; if not, write to the Free Software
    Foundation, Inc., 59 Temple Place, Suite 330, Boston, MA  02111-1307  USA
    
    The author may be contacted via the e-mail address

	mwicks@kettering.edu
*/

	
#include <stdio.h>
#include <string.h>
#include <limits.h>
#include <ctype.h>
#include "config.h"
#include "system.h"
#include "mem.h"
#include "mfileio.h"
#include "dvi.h"
#include "pdfdoc.h"
#include "pdfdev.h"
#include "encodings.h"
#include "type1.h"
#include "ttf.h"
#include "colorsp.h"
#include "pdfspecial.h"
#include "pdfparse.h"
#include "vf.h"
#include "pkfont.h"
#include "thumbnail.h"
#include "psimage.h"
#include "tfm.h"

struct rect 
{
  double width;
  double height;
};
typedef struct rect rect;

struct 
{
  char *s;
  struct rect data;
} paper_sizes[] = {
  {"letter" , { 612.0, 792.0}},
  {"legal" , { 612.0, 1008.0}},
  {"ledger" , { 1224.0, 792.0}},
  {"tabloid" , { 792.0, 1224.0}},
  {"a5" , { 420.91, 595.27}},
  {"a4" , { 595.27, 841.82}},
  {"a3" , { 841.82, 1190.16}}};

static rect get_paper_size (char *string)
{
  int i;
  for (i=0; i<sizeof(paper_sizes)/sizeof(paper_sizes[0]); i++) {
    if (!strcmp (string, paper_sizes[i].s))
      break;
  }
  if (i == sizeof(paper_sizes)/sizeof(paper_sizes[0]))
    ERROR ("Paper size is invalid");
  return paper_sizes[i].data;
}


char *dvi_filename = NULL, *pdf_filename = NULL;
static void set_default_pdf_filename(void)
{
  const char *dvi_base;
#ifdef HAVE_XBASENAME
  dvi_base = xbasename (dvi_filename);
#else   
  dvi_base = basename (dvi_filename);
#endif   
  if (strlen (dvi_base) < 5 || strncmp (".dvi", dvi_base+strlen(dvi_base)-4, 4)) 
  {
    pdf_filename = NEW (strlen(dvi_base)+5, char);
    strcpy (pdf_filename, dvi_base);
    strcat (pdf_filename, ".pdf");
  } else
  {
    pdf_filename = NEW (strlen(dvi_base)+1, char);
    strncpy (pdf_filename, dvi_base, strlen(dvi_base)-4);
    strcpy (pdf_filename+strlen(dvi_base)-4, ".pdf");
  }
}
static void usage (void)
{
   fprintf (stdout, "\n%s, version %s, Copyright (C) 1998, 1999, 2007 by Mark A. Wicks\n", PACKAGE, VERSION);
   fprintf (stdout, "dvipdfm comes with ABSOLUTELY NO WARRANTY.\n");
   fprintf (stdout, "This is free software, and you are welcome to redistribute it\n");
   fprintf (stdout, "under certain conditions.  Details are distributed with the software.\n");
   fprintf (stdout, "\nUsage: dvipdfm [options] dvifile\n");
   fprintf (stdout, "-c      \tIgnore color specials (for B&W printing)\n");
   fprintf (stdout, "-f filename\tSet font map file name [t1fonts.map]\n");
   fprintf (stdout, "-o filename\tSet output file name [dvifile.pdf]\n");
   fprintf (stdout, "-l \t\tLandscape mode\n");
   fprintf (stdout, "-m number\tSet additional magnification\n");
   fprintf (stdout, "-p papersize\tSet papersize (letter, legal,\n");
   fprintf (stdout, "            \tledger, tabloid, a4, or a3) [letter]\n");
   fprintf (stdout, "-r resolution\tSet resolution (in DPI) for raster fonts [600]\n");
   fprintf (stdout, "-s pages\tSelect page ranges (-)\n");
   fprintf (stdout, "-t      \tEmbed thumbnail images\n");
   fprintf (stdout, "-d      \tRemove thumbnail images when finished\n");
   fprintf (stdout, "-x dimension\tSet horizontal offset [1.0in]\n");
   fprintf (stdout, "-y dimension\tSet vertical offset [1.0in]\n");
   fprintf (stdout, "-e          \tDisable partial font embedding [default is enabled])\n");
   fprintf (stdout, "-z number\tSet compression level (0-9) [default is 9])\n");
   fprintf (stdout, "-v          \tBe verbose\n");
   fprintf (stdout, "-vv         \tBe more verbose\n");
   fprintf (stdout, "\nAll dimensions entered on the command line are \"true\" TeX dimensions.\n");
   fprintf (stdout, "Argument of \"-s\" lists physical page ranges separated by commas, e.g., \"-s 1-3,5-6\"\n\n");
   exit(1);
}

static double paper_width = 612.0, paper_height = 792.0;
static char landscape_mode = 0;
static char ignore_colors = 0;
static double mag = 1.0, x_offset=72.0, y_offset=72.0;
static int font_dpi = 600;
static int really_quiet = 0;

struct page_range 
{
  unsigned int first, last;
} *page_ranges = NULL;
int max_page_ranges = 0, num_page_ranges = 0;

void set_landscape_mode (void)
{
  dev_set_page_size (paper_height, paper_width);
}

#define pop_arg() {argv += 1; argc -= 1;}
static void do_args (int argc, char *argv[])
{
  char *flag;
  while (argc > 0 && *argv[0] == '-') {
    for (flag=argv[0]+1; *flag != 0; flag++) {
      switch (*flag) {
      case 'D':
	if (argc < 2) {
	  fprintf (stderr, "PS->PDF conversion command line template missing\n\n");
	  usage();
	}
	set_distiller_template(argv[1]);
	pop_arg();
	break;
      case 'r':
	if (argc < 2) {
	  fprintf (stderr, "\nResolution specification missing a number\n\n");
	  usage();
	}
	{
	  char *result, *end, *start = argv[1];
	  end = start + strlen(argv[1]);
	  result = parse_number (&start, end);
	  if (result != NULL && start == end) {
	    font_dpi = (int) atof (result);
	  }
	  else {
	    fprintf (stderr, "\nError in number following resolution specification\n\n");
	    usage();
	  }
	  if (result != NULL) {
	    RELEASE (result);
	  }
	}
	pop_arg();
	break;
      case 'm':
	if (argc < 2) {
	  fprintf (stderr, "\nMagnification specification missing a number\n\n");
	  usage();
	}
	{
	  char *result, *end, *start = argv[1];
	  end = start + strlen(argv[1]);
	  result = parse_number (&start, end);
	  if (result != NULL && start == end) {
	    mag = atof (result);
	  }
	  else {
	    fprintf (stderr, "\nError in number following magnification specification\n\n");
	    usage();
	  }
	  if (result != NULL) {
	    RELEASE (result);
	  }
	}
	pop_arg();
	break;
      case 'g':
	if (argc < 2) {
	  fprintf (stderr, "\nAnnotation \"grow\" specification missing a number\n\n");
	  usage();
	}
	{
	  char *result, *end, *start = argv[1];
	  end = start + strlen(argv[1]);
	  result = parse_number (&start, end);
	  if (result != NULL && start == end) {
	    pdf_special_set_grow (atof (result));
	  }
	  else {
	    fprintf (stderr, "\nError in number following magnification specification\n\n");
	    usage();
	  }
	  if (result != NULL) {
	    RELEASE (result);
	  }
	}
	pop_arg();
	break;
      case 'x':
	if (argc < 2) {
	  fprintf (stderr, "\nX Offset specification missing a number\n\n");
	  usage();
	}
	{
	  char *result, *end, *start = argv[1];
	  double unit;
	  end = start + strlen(argv[1]);
	  result = parse_number (&start, end);
	  if (result != NULL) {
	    x_offset = atof (result);
	  }
	  else {
	    fprintf (stderr, "\nError in number following xoffset specification\n\n");
	    usage();
	  }
	  if (result != NULL) {
	    RELEASE (result);
	  }
	  unit = parse_one_unit(&start, end);
	  if (unit > 0.0) {
	    x_offset *= unit;
	  }
	  else {
	    fprintf (stderr, "\nError in dimension specification following xoffset\n\n");
	    usage();
	  }
	}
	pop_arg();
	break;
      case 'y':
	if (argc < 2) {
	  fprintf (stderr, "\nY offset specification missing a number\n\n");
	  usage();
	}
	{
	  char *result, *end, *start = argv[1];
	  double unit;
	  end = start + strlen(argv[1]);
	  result = parse_number (&start, end);
	  if (result != NULL) {
	    y_offset = atof (result);
	  }
	  else {
	    fprintf (stderr, "\nError in number following yoffset specification\n\n");
	    usage();
	  }
	  if (result != NULL) {
	    RELEASE (result);
	  }
	  unit = parse_one_unit(&start, end);
	  if (unit > 0.0) {
	    y_offset *= unit;
	  }
	  else {
	    fprintf (stderr, "\nError in dimension specification following yoffset\n\n");
	    usage();
	  }
	}
	pop_arg();
	break;
      case 'o':  
	if (argc < 2)
	  ERROR ("Missing output file name");
	pdf_filename = NEW (strlen(argv[1])+1,char);
	strcpy (pdf_filename, argv[1]);
	pop_arg();
	break;
      case 's':
	{
	  char *result, *end, *start = argv[1];
	  if (argc < 2)
	    ERROR ("Missing page selection specification");
	  end = start + strlen (argv[1]);
	  while (start < end) {
	    /* Enlarge page range table if necessary */
	    if (num_page_ranges >= max_page_ranges) {
	      max_page_ranges += 4;
	      page_ranges = RENEW (page_ranges, max_page_ranges,
				   struct page_range);
	    }
	    skip_white (&start, end);
	    page_ranges[num_page_ranges].first = 0;
	    if ((result = parse_unsigned (&start, end))) {
	      page_ranges[num_page_ranges].first = atoi(result)-1;
	      page_ranges[num_page_ranges].last =
		page_ranges[num_page_ranges].first;
	      RELEASE(result);
	    }
	    skip_white (&start, end);
	    if (*start == '-') {
	      start += 1;
	      page_ranges[num_page_ranges].last = UINT_MAX;
	      skip_white (&start, end);
	      if (start < end &&
		  ((result = parse_unsigned (&start, end)))) {
		page_ranges[num_page_ranges].last = atoi(result)-1;
		RELEASE (result);
	      }
	    }
	    num_page_ranges += 1;
	    skip_white (&start, end);
	    if (start < end && *start == ',') {
	      start += 1;
	      continue;
	    }
	    skip_white (&start, end);
	    if (start < end) {
	      fprintf (stderr, "Page selection? %s", start);
	      ERROR ("Bad page range specification");
	    }
	  }
	  pop_arg();
	}
	break;
      case 't':
	{
#ifdef HAVE_LIBPNG
	  pdf_doc_enable_thumbnails ();
#else
	  ERROR ("The thumbnail option requires libpng, which you apparently don't have.");
#endif /* HAVE_LIBPNG */
	}
	break;
      case 'd':
	{
#ifdef HAVE_LIBPNG
	  thumb_remove ();
#else
	  ERROR ("The thumbnail option requires libpng, which you apparently don't have.");
#endif /* HAVE_LIBPNG */
	}
	break;
      case 'p':
	{
	  struct rect paper_size;
	  if (argc < 2)
	    ERROR ("Missing paper size");
	  paper_size = get_paper_size (argv[1]);
	  paper_width = paper_size.width;
	  paper_height = paper_size.height;
	  pop_arg();
	}
	break;
      case 'c':
	ignore_colors = 1;
	break;
      case 'l':
	landscape_mode = 1;
	break;
      case 'f':
	dev_read_mapfile (argv[1]);
	pop_arg();
	break;
      case 'e':
	type1_disable_partial();
	break;
      case 'q':
	really_quiet = 1;
	break;
      case 'v':
	encoding_set_verbose();
	dev_set_verbose();
	dvi_set_verbose();
	type1_set_verbose();
	vf_set_verbose();
	pk_set_verbose();
	pdf_obj_set_verbose();
	pdf_doc_set_verbose();
	tfm_set_verbose();
#ifdef HAVE_TTF_FORMATS	 
	ttf_set_verbose();
#endif	 
	break;
      case 'V':
	{
	  unsigned level = 2;
	  if (isdigit (*(flag+1))) {
	    level = *(++flag) - '0';
	  } else {
	    char *result, *end, *start = argv[1];
	    if (argc < 2) {
	      fprintf (stderr, "\nVersion specification missing number (2 or 3)\n\n");
	      usage();
	    }
	    end = start + strlen(argv[1]);
	    result = parse_number (&start, end);
	    if (result != NULL && start == end) {
	      level = (int) atof (result);
	    }
	    else {
	      fprintf (stderr, "\nError in number following version specification\n\n");
	      usage();
	    }
	    if (result != NULL) {
	      RELEASE (result);
	    }
	    pop_arg();
	  }
	  if (level >= 2 && level <= 3) {
	    pdf_set_version(level);
	  } else {
	    fprintf (stderr, "\nNumber following version specification is out of range\n\n");
	  }
	}
	break;
      case 'z': 
	{
	  int level = 9;
#ifndef HAVE_ZLIB
	  fprintf (stderr, "\nYou don't have compression compiled in.  Possibly libz wasn't found by configure.\nCompression specification will be ignored.\n\n");
#endif  /* HAVE_ZLIB */
	  if (isdigit (*(flag+1))) {
	    level = *(++flag) - '0';
	  } else {
	    char *result, *end, *start = argv[1];
	    if (argc < 2) {
	      fprintf (stderr, "\nCompression specification missing number for level\n\n");
	      usage();
	    }
	    end = start + strlen(argv[1]);
	    result = parse_number (&start, end);
	    if (result != NULL && start == end) {
	      level = (int) atof (result);
	    }
	    else {
	      fprintf (stderr, "\nError in number following compression specification\n\n");
	      usage();
	    }
	    if (result != NULL) {
	      RELEASE (result);
	    }
	    pop_arg();
	  }
	  if (level >= 0 && level <= 9) {
	    pdf_obj_set_compression(level);
	  } else {
	    fprintf (stderr, "\nNumber following compression specification is out of range\n\n");
	  }
	}
	break;
      default:
	usage();
      }
    }
    argc -= 1 ;
    argv += 1;
  }
  if (argc > 1) {
    fprintf (stderr, "\nMultiple dvi filenames?\n\n");
    usage();
  }
  /* The only legitimate way to have argc == 0 here is
     is do_args was called from config file.  In that case, there is
     no dvi file name.  Check for that case  */
  if (argc > 0) {
    if (strncmp (".dvi", argv[0]+strlen(argv[0])-4, 4)) {
      dvi_filename = NEW (strlen (argv[0])+1+4, char);
      strcpy (dvi_filename, argv[0]);
      strcat (dvi_filename, ".dvi");
    }
    else {
      dvi_filename = NEW (strlen (argv[0])+1, char);
      strcpy (dvi_filename, argv[0]);
    }
  }
}


static void cleanup(void)
{
  RELEASE (dvi_filename);
  RELEASE (pdf_filename);
  if (page_ranges)
    RELEASE (page_ranges);
  psimage_close();
}

static char *config_file_name = "config";
static void read_config_file (void)
{
  char *full_config_name, *start, *end;
  char *argv[2], *option;
  FILE *config_file;
  
  if ((full_config_name = kpse_find_file (config_file_name,
				   kpse_program_text_format,
				   true)) == NULL) {
    return;
  }
  if (!(config_file = MFOPEN (full_config_name, FOPEN_R_MODE))) {
    fprintf (stderr, "\nError opening configuration file.  Continuing with defaults.\n");
    return;
  }
  while ((start = mfgets (work_buffer, WORK_BUFFER_SIZE,
			  config_file))) {
    int argc = 0;
    end = work_buffer+strlen(work_buffer);
    skip_white (&start, end);
    if (start >= end)
      continue;
    /* Build up an argument list as if it were passed on the command
       line */
    if ((option = parse_ident (&start, end))) {
      argc = 1;
      argv[0] = NEW (strlen(option)+2, char);
      strcpy (argv[0]+1, option);
      RELEASE (option);
      *argv[0] = '-';
      skip_white (&start, end);
      if (start < end) {
	argc += 1;
	if (*start == '"') {
	  argv[1] = parse_c_string (&start, end);
	}
	else
	  argv[1] = parse_ident (&start, end);
      }
    }
    do_args (argc, argv);
    while (argc > 0) {
      RELEASE (argv[--argc]);
    }
  }
}

void error_cleanup (void)
{
  pdf_error_cleanup();
  remove (pdf_filename);
  fprintf (stderr, "\nOutput file removed.\n");
}

int CDECL main (int argc, char *argv[]) 
{
  int i;
  int at_least_one_page = 0;
  if (argc < 2) {
    fprintf (stderr, "\nNo dvi filename specified.\n\n");
    usage();
    return 1;
  }
#ifdef KPATHSEA
  kpse_set_program_name (argv[0], NULL);
#endif

  argv+=1;
  argc-=1;

  /* Process config file, if any */
  read_config_file();

  do_args (argc, argv);

#ifdef KPATHSEA
  kpse_init_prog ("", font_dpi, NULL, NULL);
  pk_set_dpi (font_dpi);
  kpse_set_program_enabled (kpse_pk_format, true, kpse_src_texmf_cnf);
#endif

  if (!dvi_filename) {
    fprintf (stderr, "\nNo dvi filename specified.\n\n");
    usage();
  }

  /* Check for ".dvi" at end of argument name */
  if (pdf_filename == NULL)
    set_default_pdf_filename();
  
  if (!really_quiet)
    fprintf (stdout, "\n%s -> %s\n", dvi_filename, pdf_filename);

  dvi_init (dvi_filename, pdf_filename, mag, x_offset, y_offset);

  if (ignore_colors) {
    color_special_ignore_colors();
    pdf_special_ignore_colors();
  }
  
  if (landscape_mode)
    dev_set_page_size (paper_height, paper_width);
  else
    dev_set_page_size (paper_width, paper_height);

  if ((num_page_ranges))
    for (i=0; i<num_page_ranges; i++) {
      unsigned j;
      if (page_ranges[i].first <= page_ranges[i].last)
	for (j=page_ranges[i].first; j<=page_ranges[i].last && j<dvi_npages(); j++) {
 	  fprintf (stderr, "[%d", j+1);
   	  dvi_do_page (j);
	  at_least_one_page = 1;
	  fprintf (stderr, "]");
	}
      else
	for (j=page_ranges[i].first;
	     j>=page_ranges[i].last && j<dvi_npages(); j--) {
	  fprintf (stderr, "[%d", j+1);
	  dvi_do_page (j);
	  at_least_one_page = 1;
	  fprintf (stderr, "]");
	}
    }
  if (!at_least_one_page && num_page_ranges) {
    fprintf (stderr, "No pages fall in range!\nFalling back to entire document.\n");
  }
  if (!at_least_one_page) /* Fall back to entire document */
    for (i=0; i<dvi_npages(); i++) {
      fprintf (stderr, "[%d", i+1);
      dvi_do_page (i);
      fprintf (stderr, "]");
    }
  dvi_close();
  fprintf (stderr, "\n");
  cleanup();
  return 0;
}



==> dvipdfm/dvipdfm.h <==
/*  $Header$

    This is dvipdfm, a DVI to PDF translator.
    Copyright (C) 1998, 1999 by Mark A. Wicks

    This program is free software; you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation; either version 2 of the License, or
    (at your option) any later version.

    This program is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with this program; if not, write to the Free Software
    Foundation, Inc., 59 Temple Place, Suite 330, Boston, MA  02111-1307  USA
    
    The author may be contacted via the e-mail address

	mwicks@kettering.edu
*/

#ifndef DVIDPFM_H
#define DVIPDFM_H

extern void set_landscape_mode (void);

#endif /* DVIPDFM_H */





==> dvipdfm/ebb.c <==
/*  $Header$

    This is ebb, a bounding box extraction program.
    Copyright (C) 1998, 1999 by Mark A. Wicks

    This program is free software; you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation; either version 2 of the License, or
    (at your option) any later version.

    This program is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with this program; if not, write to the Free Software
    Foundation, Inc., 59 Temple Place, Suite 330, Boston, MA  02111-1307  USA
    
    The author may be contacted via the e-mail address

	mwicks@kettering.edu
*/
#include <stdio.h>
#include <time.h>
#include <string.h>
#include "system.h"
#include "mem.h"
#include "mfileio.h"
#include "numbers.h"
#include "pdfobj.h"
#include "jpeg.h"
#include "pdfparse.h"

#include "config.h"

#ifdef HAVE_LIBPNG
#include "pngimage.h"
#include <png.h>
#endif

#define EBB_PROGRAM "ebb"
#define EBB_VERSION "Version 0.5.2"

static void usage (void)
{
  fprintf (stderr, "%s, version %s, Copyright (C) 1998, 1999 by Mark A. Wicks\n",
	   EBB_PROGRAM, EBB_VERSION);
  fprintf (stderr, "ebb comes with ABSOLUTELY NO WARRANTY.\n");
  fprintf (stderr, "This is free software, and you are welcome to redistribute it\n");
  fprintf (stderr, "under certain conditions.  Details are distributed with the software.\n");
  fprintf (stderr, "\nUsage: [-v] [-b] ebb [files]\n");
  fprintf (stderr, "\t-b\t\tWrite .bb file in binary mode\n");
  fprintf (stderr, "\t-v\t\tVerbose\n");
  exit(1);
}

static char verbose = 0;

static void do_time(FILE *file)
{
  time_t current_time;
  struct tm *bd_time;
  time(&current_time);
  bd_time = localtime(&current_time);
  fprintf (file, "%%%%CreationDate: %s\n", asctime (bd_time));
}

char *extensions[] = {
  ".jpeg", ".JPEG", ".jpg", ".JPG", ".pdf", ".PDF", ".png", ".PNG"
};

static char *make_bb_filename (const char *name)
{
  int i;
  char *result;
#ifdef HAVE_XBASENAME   
  name = xbasename (name);
#else   
  name = basename (name);
#endif
  for (i=0; i<sizeof(extensions)/sizeof(extensions[0]); i++) {
    if (strlen (extensions[i]) < strlen(name) &&
	!strncmp (name+strlen(name)-strlen(extensions[i]),
		  extensions[i], strlen(extensions[i])))
      break;
  }
  if (i == sizeof(extensions)/sizeof(extensions[0])) {
    fprintf (stderr,
	     "ebb: Warning: %s: Filename does not end in a recognizeable extension.\n",
	     name);
    result = NEW (strlen(name)+3, char);
    strcpy (result, name);
  }
  else { /* Remove extension */
    result = NEW (strlen(name)+3-strlen(extensions[i])+1, char);
    strncpy (result, name, strlen(name)-strlen(extensions[i]));
    result[strlen(name)-strlen(extensions[i])] = 0;
  }
    strcat (result, ".bb");
  return result;
}

static char *bb_file_mode = FOPEN_W_MODE;

static void write_bb (char *filename, int bbllx, int bblly, int bburx,
		      int bbury) 
{
  char *bbfilename;
  FILE *bbfile;
  if (verbose)
    fprintf (stderr, "okay\n");
  bbfilename = make_bb_filename (filename);
  if ((bbfile = MFOPEN (bbfilename, bb_file_mode)) == NULL) {
    fprintf (stderr, "Unable to open output file: %s\n", bbfilename);
    return;
  }
  if (verbose) {
    fprintf (stderr, "Writing to %s:  ", bbfilename);
    fprintf (stderr, "Bounding box:  %d %d %d %d\n", bbllx, bblly,
	     bburx, bbury);
  }
  fprintf (bbfile, "%%%%Title: %s\n", filename);
  fprintf (bbfile, "%%%%Creator: %s %s\n", EBB_PROGRAM, EBB_VERSION);
  fprintf (bbfile, "%%%%BoundingBox: %d %d %d %d\n",
	   bbllx, bblly, bburx, bbury);
  do_time(bbfile);
  RELEASE (bbfilename);
  MFCLOSE (bbfile);
  return;
}


#define PIX2PT (72.0/100.0)
void do_jpeg (FILE *file, char *filename)
{
  struct jpeg *jpeg;
  if (verbose) {
    fprintf (stderr, "%s looks like a JPEG file...", filename);
  }
  jpeg = NEW (1, struct jpeg);
  jpeg -> file = file;
  if (!jpeg_headers (jpeg)) {
        fprintf (stderr, "\n%s: Corrupt JPEG file?\n", filename);
    MFCLOSE (file);
    RELEASE (jpeg);
    return;
  }
  write_bb (filename, 0, 0,
	    ROUND(jpeg -> width * PIX2PT,1.0),
	    ROUND(jpeg -> height * PIX2PT,1.0));
  RELEASE (jpeg);
  return;
}
#ifdef HAVE_LIBPNG
void do_png (FILE *file, char *filename)
{
  png_structp png_ptr;
  png_infop info_ptr;
  unsigned long width, height;
  rewind (file);
  if (verbose) {
    fprintf (stderr, "%s looks like a PNG file...", filename);
  }
  if (!(png_ptr = png_create_read_struct (PNG_LIBPNG_VER_STRING,    
					  NULL, NULL, NULL)) ||
      !(info_ptr = png_create_info_struct (png_ptr))) {
    fprintf (stderr, "\n\n%s: Corrupt PNG file?\n", filename);
    if (png_ptr)
      png_destroy_read_struct(&png_ptr, NULL, NULL);
    MFCLOSE (file);
    return;
  }
  png_init_io (png_ptr, file);
  /* Read PNG header */
  png_read_info (png_ptr, info_ptr);
  width = png_get_image_width(png_ptr, info_ptr);
  height = png_get_image_height(png_ptr, info_ptr);
  write_bb (filename, 0, 0,
	    ROUND(width * PIX2PT,1.0),
	    ROUND(height * PIX2PT,1.0));
  if (info_ptr)
    png_destroy_info_struct(png_ptr, &info_ptr);
  if (png_ptr)
    png_destroy_read_struct(&png_ptr, NULL, NULL);
  return;
}
#endif /* HAVE_LIBPNG */

void do_pdf (FILE *file, char *filename)
{
  pdf_obj *trailer, *catalog, *page_tree, *media_box, *crop_box;
  pdf_obj *kids_ref, *kids, *tmp1;
  if (verbose) {
    fprintf (stderr, "%s looks like a PDF file...", filename);
  }
  if ((trailer = pdf_open (file)) == NULL) {
    fprintf (stderr, "%s: Corrupt PDF file?\n", filename);
    return;
  };
  if ((catalog = pdf_deref_obj(pdf_lookup_dict (trailer,"Root"))) ==
      NULL) {
    fprintf (stderr, "\nCatalog isn't where I expect it.\n");
    return;
  }
  /* Got catalog, so done with trailer */
  pdf_release_obj (trailer);
  /* Lookup page tree in catalog */
  page_tree = pdf_deref_obj (pdf_lookup_dict (catalog, "Pages"));
  pdf_release_obj (catalog);
  /* Media box can be inherited so start looking for it now */
  media_box = pdf_deref_obj (pdf_lookup_dict (page_tree, "MediaBox"));
  crop_box = pdf_deref_obj (pdf_lookup_dict (page_tree, "CropBox"));
  while ((kids_ref = pdf_lookup_dict (page_tree, "Kids")) != NULL) {
    kids = pdf_deref_obj (kids_ref);
    pdf_release_obj (page_tree);
    page_tree = pdf_deref_obj (pdf_get_array(kids, 0));
    pdf_release_obj (kids);
    /* Replace MediaBox if it's here */
    tmp1 = pdf_deref_obj(pdf_lookup_dict (page_tree, "MediaBox"));
    if (tmp1 && media_box)
      pdf_release_obj (media_box);
    if (tmp1) 
      media_box = tmp1;
    /* Likewise for CropBox */
    tmp1 = pdf_deref_obj(pdf_lookup_dict (page_tree, "CropBox"));
    if (tmp1 && crop_box)
      pdf_release_obj (crop_box);
    if (tmp1) 
      crop_box = tmp1;
  }
  /* At this point, we should have the media box for the first page */ 
  {
    pdf_obj *bbllx, *bblly, *bburx, *bbury;
    if (crop_box) {
      pdf_release_obj (media_box);
      media_box = crop_box;
      crop_box = NULL;
    }
    if ((bbllx = pdf_get_array (media_box, 0)) == NULL ||
	(bblly = pdf_get_array (media_box, 1)) == NULL ||
	(bburx = pdf_get_array (media_box, 2)) == NULL ||
	(bbury = pdf_get_array (media_box, 3)) == NULL) {
      fprintf (stderr, "Invalid mediabox\n");
    } else
      write_bb (filename,
		(int) pdf_number_value (bbllx), (int) pdf_number_value (bblly),
		(int) pdf_number_value (bburx), (int) pdf_number_value (bbury));
  }
  pdf_release_obj (media_box);
  pdf_release_obj (page_tree);
  pdf_close();
}

FILE *inputfile;

int main (int argc, char *argv[]) 
{
  kpse_set_program_name (argv[0], NULL);
  argc -= 1;
  argv += 1;
  if (argc == 0)
    usage();
  while (argc > 0 && *argv[0] == '-') {
    switch (*(argv[0]+1)) {
    case 'b':
      bb_file_mode = FOPEN_WBIN_MODE;
    case 'v':
      verbose = 1;
      argc -= 1;
      argv += 1;
      break;
    case 'h':  
      usage();
      argc -= 1;
      argv += 1;
      break;
    default:
      usage();
    }
  }
  for (; argc > 0; argc--, argv++) {
    char *kpse_file_name;
    if (!(kpse_file_name = kpse_find_pict(argv[0])) ||
        (inputfile = MFOPEN (kpse_file_name, FOPEN_RBIN_MODE)) == NULL)  {
      fprintf (stderr, "Can't find file (%s)...skipping\n", argv[0]);
      continue;
    }
    if (check_for_jpeg (inputfile)) {
      do_jpeg(inputfile, kpse_file_name);
      MFCLOSE (inputfile);
      continue;
    }
    if (check_for_pdf (inputfile)) {
      do_pdf(inputfile, kpse_file_name);
      MFCLOSE (inputfile);
      continue;
    }
#ifdef HAVE_LIBPNG
    if (check_for_png (inputfile)) {
      do_png(inputfile, kpse_file_name);
      MFCLOSE (inputfile);
      continue;
    }
#endif /* HAVE_LIBPNG */
    fprintf (stderr, "Can't handle file type for file named %s\n",
	     argv[0]);
  }
  return 0;
}

/* The following is here to prevent a link error.  Other routines
   that get linked with ebb call this, but it isn't actually needed
   for ebb  */

pdf_obj *get_reference (char **start, char *end)
{
  fprintf (stderr, "get_reference():  This should never have been called\n");
  return NULL;
}

void error_cleanup(void)
{
  /* For now, this is a do nothing routine, but the stub is required
     by error.h */
  return;
}


==> dvipdfm/encodings.c <==

#include <stdio.h>
#include "pdflimits.h"
#include "pdfobj.h"
#include "mem.h"
#include "error.h"
#include "mfileio.h"
#include "pdfparse.h"
#include "encodings.h"


static unsigned char verbose = 0;

void encoding_set_verbose(void)
{
  if (verbose < 255) {
    verbose += 1;
  }
}

struct encoding {
  char *enc_name;
  /* The following array isn't very efficient. It is constructed
     by peeling the names from the encoding object.  It makes
     it easier to construct an array in this format when the
     encoding must be obtained directly from the PFB file */
  char *glyphs[256];
  pdf_obj *encoding_ref;
} *encodings;
int num_encodings = 0, max_encodings=0;

#include "winansi.h"

pdf_obj *find_encoding_differences (pdf_obj *encoding)
{
  char filling = 0;
  int i;
  pdf_obj *result = pdf_new_array ();
  pdf_obj *tmp;
  for (i=0; i<256; i++) {
    tmp = pdf_get_array (encoding, i);
    if (tmp == NULL || tmp -> type != PDF_NAME) {
      ERROR ("Encoding file may be incorrect\n");
    }
    if (!strcmp (winansi_encoding[i],
		 pdf_name_value(tmp)))
      filling = 0;
    else{
      if (!filling)
	pdf_add_array (result, pdf_new_number (i));
      filling = 1;
      pdf_add_array (result, pdf_link_obj(tmp));
    }
  }
  return result;
}

pdf_obj *make_differences_encoding (pdf_obj *encoding)
{
  int i;
  int skipping = 1;
  pdf_obj *tmp, *result = pdf_new_array ();
  for (i=0; i<256; i++) {
    tmp = pdf_get_array (encoding, i);
    if (tmp && tmp -> type == PDF_NAME) {
      if (strcmp (".notdef", pdf_name_value (tmp))) { /* If not
							 .notdef */
	if (skipping) {
	  pdf_add_array (result, pdf_new_number (i));
	}
	pdf_add_array (result, pdf_link_obj(tmp));
	  skipping = 0;
      } else {
	skipping = 1;
      }
    } else {
      ERROR ("Encoding file may be incorrect\n");
    }
  }
  return result;
}

static void save_glyphs (char **glyph, pdf_obj *encoding)
{
  int i;
  char *glyph_name;
  for (i=0; i<256; i++) {
    glyph_name = pdf_string_value (pdf_get_array(encoding, i));
    glyph[i] = NEW (strlen(glyph_name)+1, char);
    strcpy (glyph[i], glyph_name);
  }
}

int get_encoding (const char *enc_name)
{
  FILE *encfile = NULL;
  char *full_enc_filename, *tmp;
  pdf_obj *result, *result_ref;
  long filesize;
  int i;
  /* See if we already have this saved */
  for (i=0; i<num_encodings; i++)
    if (!strcmp (enc_name, encodings[i].enc_name))
      return i;
  /* Guess not.. */
  /* Try base name before adding .enc.  Someday maybe kpse will do
     this */
  strcpy (tmp = NEW (strlen(enc_name)+5, char), enc_name);
  strcat (tmp, ".enc");
  if ((full_enc_filename = kpse_find_file (enc_name,
					   kpse_tex_ps_header_format,
					   1)) == NULL &&
      (full_enc_filename = kpse_find_file (enc_name,
					   kpse_program_text_format,
					   1)) == NULL &&
      (full_enc_filename = kpse_find_file (tmp,
					   kpse_tex_ps_header_format,
					   1)) == NULL &&
      (full_enc_filename = kpse_find_file (tmp,
					   kpse_program_text_format,
					   1)) == NULL) {
    sprintf (work_buffer, "Can't find encoding file: %s", enc_name) ;
    ERROR (work_buffer);
  }
  RELEASE (tmp);
  if ((encfile = MFOPEN (full_enc_filename, FOPEN_R_MODE)) == NULL ||
      (filesize = file_size (encfile)) == 0) {
    sprintf (work_buffer, "Error opening encoding file: %s", enc_name) ;
    ERROR (work_buffer);
  }
  if (verbose == 1)
    fprintf (stderr, "(ENC:%s", enc_name);
  if (verbose > 1)
    fprintf (stderr, "(ENC:%s", full_enc_filename);
  {  /* Got one and opened it */
    char *buffer, *start, *end, *junk_ident;
    pdf_obj *junk_obj, *encoding, *differences;
    buffer = NEW (filesize, char); 
    fread (buffer, sizeof (char), filesize, encfile);
    MFCLOSE (encfile);
    start = buffer;
    end = buffer + filesize;
    start[filesize-1] = 0;
    skip_white (&start, end);
    while (start < end && *start != '[') {
      if ((junk_ident = parse_ident (&start, end)) != NULL)
	RELEASE (junk_ident);
      else if ((junk_obj = parse_pdf_object (&start, end)) != NULL)
	pdf_release_obj (junk_obj);
      skip_white(&start, end);
    }
    if (start >= end ||
	(encoding = parse_pdf_array (&start, end)) == NULL) {
      fprintf (stderr, "%s: ", enc_name);
      ERROR ("Can't find an encoding in this file!\n");
    }
    RELEASE (buffer);
    /* Done reading file */
    if (verbose) {
      fprintf (stderr, ")");
    }
    /*    differences = find_encoding_differences (encoding); */
    differences = make_differences_encoding (encoding);
    /* Put the glyph names into a conventional array */
    if (num_encodings >= max_encodings) {
       max_encodings += MAX_ENCODINGS;
       encodings = RENEW (encodings, max_encodings, struct encoding);
    }
    save_glyphs (encodings[num_encodings].glyphs, encoding);
    pdf_release_obj (encoding);
    result = pdf_new_dict();
    pdf_add_dict (result, pdf_new_name ("Type"),
		  pdf_new_name ("Encoding"));
    /* Some software doesn't like BaseEncoding key (e.g., FastLane) 
       so this code is commented out for the moment.  It may reemerge in the
       future */
    /*    pdf_add_dict (result, pdf_new_name ("BaseEncoding"),
	  pdf_new_name ("WinAnsiEncoding")); */
    pdf_add_dict (result, pdf_new_name ("Differences"),
		  differences);
  }
  {
    result_ref = pdf_ref_obj (result);
    pdf_release_obj (result);
    encodings[num_encodings].encoding_ref = result_ref;
    encodings[num_encodings].enc_name = NEW (strlen(enc_name)+1, char);
    strcpy (encodings[num_encodings].enc_name, enc_name);
    return num_encodings++;
  }
}

pdf_obj *encoding_ref (int encoding_id) 
{
  pdf_obj *result = NULL;
  if (encoding_id >=0 && encoding_id < num_encodings) {
    result = pdf_link_obj (encodings[encoding_id].encoding_ref);
  }
  return result;
}

void encoding_flush_all (void) 
{
  int i, j;
  for (i=0; i<num_encodings; i++) {
    RELEASE (encodings[i].enc_name);
    pdf_release_obj (encodings[i].encoding_ref);
    /* Release glyph names for this encoding */
    for (j=0; j<256; j++) {
      RELEASE ((encodings[i].glyphs)[j]);
    }
  }
  if (encodings)
    RELEASE (encodings);
}

char *encoding_glyph (int encoding_id, unsigned code) 
{
  char *result = NULL;
  if (encoding_id >= 0 && encoding_id < num_encodings &&
      code < 256) {
    result = (encodings[encoding_id].glyphs)[code];
  }
  return result;
}


==> dvipdfm/encodings.h <==
#ifndef ENCODINGS_H

#define ENCODINGS_H

extern void encoding_set_verbose(void);
extern pdf_obj *find_encoding_differences (pdf_obj *encoding);
extern pdf_obj *make_differences_encoding (pdf_obj *encoding);
extern int get_encoding (const char *enc_name);
extern void encoding_flush_all (void);
extern char *encoding_glyph (int encoding_id, unsigned code);
extern pdf_obj *encoding_ref (int encoding_id);

#endif








==> dvipdfm/epdf.c <==
/*  $Header$

    This is dvipdfm, a DVI to PDF translator.
    Copyright (C) 1998, 1999 by Mark A. Wicks

    This program is free software; you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation; either version 2 of the License, or
    (at your option) any later version.

    This program is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with this program; if not, write to the Free Software
    Foundation, Inc., 59 Temple Place, Suite 330, Boston, MA  02111-1307  USA
    
    The author may be contacted via the e-mail address

	mwicks@kettering.edu
*/

#include "system.h"
#include "mem.h"
#include "mfileio.h"
#include "pdfobj.h"
#include "pdfdoc.h"
#include "pdfspecial.h"
#include "epdf.h"

pdf_obj *pdf_include_page(FILE *image_file, struct xform_info *p, char *res_name)
{
  pdf_obj *trailer = NULL, *catalog = NULL, *page_tree = NULL;
  pdf_obj *kids_ref, *kids;
  pdf_obj *media_box = NULL, *crop_box = NULL, *resources = NULL,
    *contents = NULL, *contents_ref = NULL;
  pdf_obj *tmp1;
#ifdef MEM_DEBUG
MEM_START
#endif
  if (!(trailer = pdf_open (image_file))) {
    fprintf (stderr, "\nCorrupt PDF file?\n");
  }
 
  /* Now just lookup catalog location */
  /* Deref catalog */
  if (trailer && (catalog = pdf_deref_obj(pdf_lookup_dict (trailer,"Root"))) ==
      NULL) {
    fprintf (stderr, "\nCatalog isn't where I expect it.\n");
  }
  if (trailer)
    pdf_release_obj (trailer);

  /* Lookup page tree in catalog */
  if (catalog) {
    page_tree = pdf_deref_obj (pdf_lookup_dict (catalog, "Pages"));
    /* Should be finished with catalog */
    pdf_release_obj (catalog);
  }
  /* Media box and resources can be inherited so start looking for
     them here */
  if (page_tree) {
    if ((tmp1 = pdf_lookup_dict (page_tree, "CropBox")))
      crop_box = pdf_deref_obj (tmp1);
    if ((tmp1 = pdf_lookup_dict (page_tree, "MediaBox")))
      media_box = pdf_deref_obj (tmp1);
    resources = pdf_deref_obj (pdf_lookup_dict (page_tree, "Resources"));
    if (resources == NULL) {
      resources = pdf_new_dict();
    }
    while ((kids_ref = pdf_lookup_dict (page_tree, "Kids")) != NULL) {
      kids = pdf_deref_obj (kids_ref);
      pdf_release_obj (page_tree);
      page_tree = pdf_deref_obj (pdf_get_array(kids, 0));
      pdf_release_obj (kids);
      /* Replace MediaBox if it's here */
      tmp1 = pdf_deref_obj(pdf_lookup_dict (page_tree, "MediaBox"));
      if (tmp1 && media_box)
	pdf_release_obj (media_box);
      if (tmp1) 
	media_box = tmp1;
      /* Do same for CropBox */
      tmp1 = pdf_deref_obj(pdf_lookup_dict (page_tree, "CropBox"));
      if (tmp1 && crop_box)
	pdf_release_obj (crop_box);
      if (tmp1) 
	crop_box = tmp1;
      /* Add resources if they're here */
      tmp1 = pdf_deref_obj (pdf_lookup_dict (page_tree, "Resources"));
      if (tmp1) {
	pdf_merge_dict (tmp1, resources);
	pdf_release_obj (resources);
	resources = tmp1;
      }
    }
    /* At this point, page_tree contains the first page.  media_box,
       crop_box,  and resources should also be set. */
    /* If there's a crop_box, replace media_box with crop_box.
       The rest of this routine assumes crop_box has been released */
    if (crop_box) {
      pdf_release_obj (media_box);
      media_box = crop_box;
      crop_box = NULL;
    }
    /* This gets bit confusing.  In the following code,
       media_box is the box the image is cropped to. 
       The bounding box is the box the image is scaled to */
    /* If user did not supply bounding box, use media_box
       (which may really be cropbox) as bounding box */
    /* Set the crop box parameters in the xform_info structure */
    p->c_llx = pdf_number_value (pdf_get_array (media_box, 0));
    p->c_lly = pdf_number_value (pdf_get_array (media_box, 1));
    p->c_urx = pdf_number_value (pdf_get_array (media_box, 2));
    p->c_ury = pdf_number_value (pdf_get_array (media_box, 3));

    /* Adjust scaling and clipping information as necessary */
    pdf_scale_image (p);

    /* Set the media box to whatever pdf_scale_image() decided
       for the crop box (which may be unchanged) */
    pdf_release_obj (media_box);
    media_box = pdf_new_array ();
    pdf_add_array (media_box, pdf_new_number (p->c_llx));
    pdf_add_array (media_box, pdf_new_number (p->c_lly));
    pdf_add_array (media_box, pdf_new_number (p->c_urx));
    pdf_add_array (media_box, pdf_new_number (p->c_ury));

    if ((contents =
	 pdf_deref_obj(pdf_lookup_dict(page_tree,"Contents")))==NULL) {
      fprintf (stderr, "\nNo Contents found\n");
      return NULL;
    }
    pdf_release_obj (page_tree);
  }
  /* Arrays of contents must be handled very differently (not implemented) */
  if (contents && contents -> type != PDF_ARRAY) {
    doc_make_form_xobj (contents, media_box,
			p->user_bbox? p->u_llx: 0.0,
			p->user_bbox? p->u_lly: 0.0,
			1.0, 1.0,
			resources, res_name);
  } else {
    fprintf (stderr, "\nIgnoring stream with with multiple segments\n");
    contents = NULL;
  }
  if (contents) {
    contents_ref = pdf_ref_obj (contents);
    pdf_release_obj (contents);
  }
  pdf_close ();
#ifdef MEM_DEBUG
MEM_END
#endif
  return (contents_ref);
}




==> dvipdfm/epdf.h <==
#ifndef _EPDF_H_
#define _EPDF_H_

#include <stdio.h>
#include "pdfspecial.h"
#include "pdfobj.h"

extern pdf_obj *pdf_include_page (FILE *file, struct xform_info *p,
				  char *res_name);

#endif /* _EPDF_H_ */


==> dvipdfm/error.h <==
/*  $Header$

    This is dvipdfm, a DVI to PDF translator.
    Copyright (C) 1998, 1999 by Mark A. Wicks

    This program is free software; you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation; either version 2 of the License, or
    (at your option) any later version.

    This program is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with this program; if not, write to the Free Software
    Foundation, Inc., 59 Temple Place, Suite 330, Boston, MA  02111-1307  USA
    
    The author may be contacted via the e-mail address

	mwicks@kettering.edu
*/

	
#ifndef _ERROR_H_
#define _ERROR_H_

#include "system.h"

extern void error_cleanup();

#define FATAL_ERROR -1
#define NO_ERROR 0

#define ERROR(string) { \
  fprintf(stderr, "\n"); \
  fprintf (stderr,  string); \
  fprintf (stderr, "\n");  \
  error_cleanup(); \
  exit(1);}
typedef int error_t;

#endif /* _ERROR_H_ */



==> dvipdfm/htex.c <==
/*  $Header$

    This is dvipdfm, a DVI to PDF translator.
    Copyright (C) 1998, 1999 by Mark A. Wicks

    This program is free software; you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation; either version 2 of the License, or
    (at your option) any later version.

    This program is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with this program; if not, write to the Free Software
    Foundation, Inc., 59 Temple Place, Suite 330, Boston, MA  02111-1307  USA
    
    The author may be contacted via the e-mail address

        mwicks@kettering.edu
*/

#include <string.h>
#include <stdlib.h>
#include <ctype.h>
#include "system.h"
#include "mem.h"
#include "mfileio.h"
#include "dvi.h"
#include "htex.h"
#include "pdfparse.h"
#include "pdfdoc.h"

static int is_htex_special (char **start, char *end)
{
  skip_white(start, end);
  if (end-*start >= strlen ("html:") &&
      !strncmp (*start, "html:", strlen("html:"))) {
    *start += strlen("html:");
    return 1;
  }
  return 0;
}

static void downcase (char *s)
{
  while (*s != 0) {
    if (*s >= 'A' && *s <= 'Z')
      *s = (*s-'A')+'a';
    s += 1;
  }
}


#define ANCHOR 0
#define IMAGE 1
#define BASE 2
#define END_ANCHOR 3

static char *tags[] = {"a", "img", "base" };

static int parse_html_tag (char **start, char *end)
{
  int result = -1;
  char *token = NULL;
  int closing = 0;
  skip_white(start, end);
  if (*start < end) {
    if (**start == '/') {
      (*start)++;
      closing = 1;
    }
    if (*start < end && (token = parse_ident (start, end))) {
      downcase (token);
      {
	int i;
	for (i=0; i<sizeof(tags)/sizeof(tags[0]); i++) {
	  if (!strcmp (token, tags[i])) {
	    result = i;
	    if (closing) 
	      result += sizeof(tags)/sizeof(tags[0]);
	  }
	  break;
	}
	if (i>=sizeof(tags)/sizeof(tags[0]))
	  result = -1;
      }
      RELEASE (token);
    }
  }
  return result;
}

#define HREF 1
#define NAME 2
static pdf_obj *link_dict = NULL;
static unsigned pending_type = 0;

char *base_value = NULL;
static void html_make_link_dict (char *name)
{
  pdf_obj *color;
  if (!link_dict) {
    link_dict = pdf_new_dict();
    pdf_add_dict(link_dict, pdf_new_name("Type"), pdf_new_name ("Annot"));
    pdf_add_dict(link_dict, pdf_new_name("Subtype"), pdf_new_name ("Link"));
    color = pdf_new_array ();
    pdf_add_array (color, pdf_new_number (0));
    pdf_add_array (color, pdf_new_number (1));
    pdf_add_array (color, pdf_new_number (1));
    pdf_add_dict(link_dict, pdf_new_name("C"), color);
    if (name && *name == '#' && !(base_value)) {
      pdf_add_dict (link_dict, pdf_new_name("Dest"), pdf_new_string(name+1,strlen(name+1)));
    } else if (name) {    /* Assume its a URL */
      char *url;
      int len;
      pdf_obj *action;
      len = strlen(name)+1;
      if (base_value)
	len+=strlen(base_value);
      url = NEW (len, char);
      if (base_value)
	strcpy (url, base_value);
      else
	url[0] = 0;
      strcat (url, name);
      action = pdf_new_dict();
      pdf_add_dict (action, pdf_new_name ("Type"), pdf_new_name ("Action"));
      pdf_add_dict (action, pdf_new_name ("S"), pdf_new_name ("URI"));
      pdf_add_dict (action, pdf_new_name ("URI"),
		    pdf_new_string (url, len));
      pdf_add_dict (link_dict, pdf_new_name ("A"), pdf_ref_obj (action));
      pdf_release_obj (action);
      RELEASE (url);
    }
    pdf_doc_begin_annot (link_dict);
  } else {
    fprintf (stderr, "\nAttempt to nest links\n");
  }
}

void html_make_dest (char *name) 
{
  pdf_obj *array;
  array = pdf_new_array ();
  pdf_add_array (array, pdf_doc_this_page_ref());
  pdf_add_array (array, pdf_new_name("XYZ"));
  pdf_add_array (array, pdf_new_null());
  pdf_add_array (array, pdf_new_number(dev_phys_y()+24.0));
  pdf_add_array (array, pdf_new_null());
  pdf_doc_add_dest (name, strlen(name), pdf_ref_obj(array));
  pdf_release_obj (array);
}

void html_start_anchor (char *key, char *value) 
{
  if (pending_type <= 0 && !link_dict) {
    downcase (key);
    if (!strcmp (key, "href")) {
      html_make_link_dict (value);
      pending_type = HREF;
    } else if (!strcmp (key, "name")) {
      html_make_dest (value);
      pending_type = NAME;
    } else {
      fprintf (stderr, "\nUnrecognized keyword in anchor tag: %s\n",
	       key);
    }
  } else {
    fprintf (stderr, "\nWarning: Nested html anchors\n");
  }
  if (key)
    RELEASE (key);
  if (value) {
    RELEASE (value);
  }
}

void html_end_anchor (void)
{
  switch (pending_type) {
  case HREF:
    if (link_dict) {
      pdf_doc_end_annot ();
      pdf_release_obj (link_dict);
      link_dict = NULL;
      pending_type = 0;
    } else {
      fprintf (stderr, "\nhtml_end_anchor:  Ending anchor tag without starting tag!\n");
    }
    break;
  case NAME:
    pending_type = 0;
    break;
  }
}

void html_set_base (char *value)
{
  if (base_value)
    RELEASE (base_value);
  base_value = value;
}



int htex_parse_special(char *buffer, UNSIGNED_QUAD size)
{
  int result = 0;
  char *key, *value;
  char *save = buffer;
  char *end = buffer + size;
  int htmltag;
  skip_white (&buffer, end);
  if (is_htex_special(&buffer, end)) {
    result = 1; /* Must be html special (doesn't mean it will succeed) */
    skip_white (&buffer, end);
    if (buffer < end && *(buffer++) == '<' ) {
      htmltag = parse_html_tag(&buffer, end);
      switch (htmltag) {
      case ANCHOR:
	parse_key_val (&buffer, end, &key, &value);
	if (key && value)
	  html_start_anchor (key, value);
	break;
      case IMAGE:
	fprintf (stderr, "\nImage html tag not yet implemented\n");
	parse_key_val (&buffer, end, &key, &value);
	if (key) RELEASE (key);
	if (value) RELEASE (value);
	break;
      case BASE:
	parse_key_val (&buffer, end, &key, &value);
	if (key && value)
	  html_set_base (value);
	if (key)
	  RELEASE (key);
	break;
      case END_ANCHOR:
	html_end_anchor ();
	break;
      default:
	fprintf (stderr, "Invalid tag\n");
	dump (save, end);
      }
    }
    skip_white(&buffer, end);
    if (buffer >= end || *buffer != '>') {
      fprintf (stderr, "\nBadly terminated tag..\n");
    }
  }
  return result;
}





==> dvipdfm/htex.h <==
/*  $Header$

    This is dvipdfm, a DVI to PDF translator.
    Copyright (C) 1998, 1999 by Mark A. Wicks

    This program is free software; you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation; either version 2 of the License, or
    (at your option) any later version.

    This program is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with this program; if not, write to the Free Software
    Foundation, Inc., 59 Temple Place, Suite 330, Boston, MA  02111-1307  USA
    
    The author may be contacted via the e-mail address

	mwicks@kettering.edu
*/

	
#ifndef _HTEX_H_

#define _HTEX_H_

#include "numbers.h"

extern int htex_parse_special(char *buffer, UNSIGNED_QUAD size);

#endif  /* _HTEX_H */





==> dvipdfm/jpeg.c <==
/*  $Header$

    This is dvipdfm, a DVI to PDF translator.
    Copyright (C) 1998, 1999 by Mark A. Wicks

    This program is free software; you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation; either version 2 of the License, or
    (at your option) any later version.

    This program is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with this program; if not, write to the Free Software
    Foundation, Inc., 59 Temple Place, Suite 330, Boston, MA  02111-1307  USA
    
    The author may be contacted via the e-mail address

	mwicks@kettering.edu
*/

#include <stdio.h>
#include "system.h"
#include "mem.h"
#include "mfileio.h"
#include "numbers.h"
#include "dvi.h"
#include "jpeg.h"
#include "pdfobj.h"
#include "pdfspecial.h"

#define verbose 0

#define SOF0	0xc0
#define SOF1	0xc1
#define SOF2	0xc2
#define SOF3	0xc3
#define SOF5	0xc5
#define SOF6	0xc6
#define SOF7	0xc7
#define SOF9	0xc9
#define SOF10	0xca
#define SOF11	0xcb
#define SOF13	0xcd
#define SOF14	0xce
#define SOF15	0xcf
#define SOI	0xd8
#define EOI	0xd9
#define SOS	0xda
#define COM	0xfe

int check_for_jpeg(FILE *file)
{
  rewind (file);
  if (get_unsigned_byte (file) != 0xff ||
      get_unsigned_byte (file) != SOI)
    return 0;
  return 1;
}

int jpeg_headers (struct jpeg *jpeg) 
{
  UNSIGNED_BYTE byte;
  UNSIGNED_PAIR length;
  int i, done;
  done = 0;
  while (!done) {
    if ((byte = get_unsigned_byte (jpeg -> file)) != 0xff)
      return 0;
    while ((byte = get_unsigned_byte (jpeg -> file)) == 0xff);
    length = get_unsigned_pair (jpeg -> file);
    length -= 2;
    switch (byte) {
    case SOF0:
    case SOF1:
    case SOF2:
    case SOF3:
    case SOF5:
    case SOF6:
    case SOF7:
    case SOF9:
    case SOF10:
    case SOF11:
    case SOF13:
    case SOF14:
    case SOF15:
      jpeg -> bits_per_color = get_unsigned_byte (jpeg -> file);
      jpeg -> height = get_unsigned_pair (jpeg -> file);
      jpeg -> width = get_unsigned_pair (jpeg -> file);
      jpeg -> colors = get_unsigned_byte (jpeg -> file);
      if (verbose) {
	fprintf (stderr, "ht=%d,wd=%d,co=%d,bpc=%d\n",
		 jpeg->height,jpeg->width,jpeg->colors,jpeg->bits_per_color);
      }
      
      done = 1;
      return 1;
    default:
      for (i=0; i<length; i++) {
	get_unsigned_byte(jpeg -> file);
      }
    }
  }
  return 0;			/* Not reached */
}

struct jpeg *jpeg_open (FILE *file)
{
  struct jpeg *jpeg;
  if (!check_for_jpeg(file)) {
    fprintf (stderr, "\nNot a JPEG file\n");
    return NULL;
  }
  jpeg = NEW (1, struct jpeg);
  jpeg -> file = file;
  if (!jpeg_headers(jpeg)) {
    fprintf (stderr, "\nCorrupt JPEG file?\n");
    RELEASE (jpeg);
    return NULL;
  }
  return jpeg;
}

void jpeg_close (struct jpeg *jpeg)
{
  if (jpeg == NULL) {
    fprintf (stderr, "jpeg_closed: passed invalid pointer\n");
  }
  RELEASE (jpeg);
  return;
}




==> dvipdfm/jpeg.h <==
/*  $Header$

    This is dvipdfm, a DVI to PDF translator.
    Copyright (C) 1998, 1999 by Mark A. Wicks

    This program is free software; you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation; either version 2 of the License, or
    (at your option) any later version.

    This program is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with this program; if not, write to the Free Software
    Foundation, Inc., 59 Temple Place, Suite 330, Boston, MA  02111-1307  USA
    
    The author may be contacted via the e-mail address

	mwicks@kettering.edu
*/

	
#ifndef JPEG_H

#define JPEG_H

#include <stdio.h>
#include "pdfobj.h"
#include "pdfspecial.h"

struct jpeg 
{
  unsigned width, height;
  unsigned bits_per_color;
  FILE *file;
  unsigned colors;
};

extern struct jpeg *jpeg_open (FILE *file);
extern int jpeg_headers (struct jpeg *jpeg);
extern void jpeg_close (struct jpeg *jpeg);
extern int check_for_jpeg (FILE *file);

#endif /* JPEG_H */


==> dvipdfm/macglyphs.h <==
char *macglyphorder[258] = {
  "notdef", ".null", "CR", "space", "exclam",
  "quotedbl", "numbersign", "dollar", "percent", "ampersand",
  "quotesingle", "parenleft", "parenright", "asterisk", "plus",
  "comma", "hyphen", "period", "slash", "zero",
  "one", "two", "three", "four", "five",
  "six", "seven", "eight", "nine", "colon",
  "semicolon", "less", "equal", "greater", "question",
  "at", "A", "B", "C", "D",
  "E", "F", "G", "H", "I",
  "J", "K", "L", "M", "N",
  "O", "P", "Q", "R", "S",
  "T", "U", "V", "W", "X",
  "Y", "Z", "bracketleft", "backslash", "bracketright",
  "asciicircum", "underscore", "grave", "a", "b",
  "c", "d", "e", "f", "g",
  "h", "i", "j", "k", "l",
  "m", "n", "o", "p", "q",
  "r", "s", "t", "u", "v",
  "w", "x", "y", "z", "braceleft",
  "bar", "braceright", "asciitilde", "Adieresis", "Aring",	/* 95-99 */
  "Ccedilla", "Eacute", "Ntilde", "Odieresis", "Udieresis",	/* 100-104 */
  "aacute", "agrave", "acircumflex", "adieresis", "atilde",	/* 105-109 */
  "aring", "ccedilla", "eacute", "egrave", "ecircumflex",	/* 110-114 */
  "edieresis", "iacute", "igrave", "icircumflex", "idieresis",	/* 115-119 */
  "ntilde", "oacute", "ograve", "ocircumflex", "odieresis",	/* 120-124 */
  "otilde", "uacute", "ugrave", "ucircumflex", "udieresis",	/* 125-129 */
  "dagger", "degree", "cent", "sterling", "section",		/* 130-134 */
  "bullet", "paragraph", "germandbls", "registered", "copyright", /* 135-139 */ 
  "trademark", "acute", "dieresis", "notequal", "AE",		/* 140-144 */
  "Oslash", "infinity", "plusminus", "lessequal", "greaterequal", /* 145-149 */
  "yen", "mu1", "partialdiff", "summation", "product",		/* 150-154 */
  "pi", "integral", "ordfeminine", "ordmasculine", "Ohm",	/* 155-159 */
  "ae", "oslash", "questiondown", "exclamdown", "logicalnot",	/* 160-164 */
  "radical", "florin", "approxequal", "increment", "guillemotleft", /* 165-169 */ 
  "guillemotright", "ellipsis", "nbspace", "Agrave", "Atilde",	/* 170-174 */
  "Otilde", "OE", "oe", "endash", "emdash",			/* 175-179 */
  "quotedblleft", "quotedblright", "quoteleft", "quoteright",	/* 180-184 */
  "divide",
  "lozenge", "ydieresis", "Ydieresis", "fraction", "currency",	/* 185-189 */
  "guilsinglleft", "guilsinglright", "fi", "fl", "daggerdbl",	/* 190-194 */
  "periodcentered", "quotesinglbase", "quotedblbase", "perthousand",  /* 195-199 */
  "Acircumflex",
  "Ecircumflex", "Aacute", "Edieresis", "Egrave", "Iacute",	/* 200-204 */ 
  "Icircumflex", "Idieresis", "Igrave", "Oacute", "Ocircumflex",/* 205-209 */
  "applelogo", "Ograve", "Uacute", "Ucircumflex", "Ugrave",	/* 210-214 */
  "dotlessi", "circumflex", "tilde", "overscore", "breve",	/* 215-219 */
  "dotaccent", "ring", "cedilla", "hungarumlaut", "ogonek",	/* 220-224 */
  "caron", "Lslash", "Islash", "Scaron", "scaron",		/* 225-229 */
  "Zcaron", "zcaron", "brokenbar", "Eth", "eth",		/* 230-234 */
  "Yacute", "yacture", "Thorn", "thorn", "minus",		/* 235-239 */
  "multiply", "onesuperior", "twosuperior", "threesuperior",
  "onehalf",							/* 240-244 */
  "onequarter", "threequarters", "franc", "Gbreve", "gbreve",	/* 245-249 */
  "ldot", "Scedilla", "scedilla", "Cacute", "cacute", 		/* 250-254 */
  "Ccaron", "ccaron", "dmacron"					/* 255-257 */
};


==> dvipdfm/mem.c <==
/*  $Header$

    This is dvipdfm, a DVI to PDF translator.
    Copyright (C) 1998, 1999 by Mark A. Wicks

    This program is free software; you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation; either version 2 of the License, or
    (at your option) any later version.

    This program is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with this program; if not, write to the Free Software
    Foundation, Inc., 59 Temple Place, Suite 330, Boston, MA  02111-1307  USA
    
    The author may be contacted via the e-mail address

	mwicks@kettering.edu
*/

#include <stdio.h>	
#include <stdlib.h>
#include "mem.h"

#ifdef MEM_DEBUG
FILE *debugfile = NULL;
static long int event = 0;
#endif /* MEM_DEBUG */


#ifdef MEM_DEBUG
void mem_debug_init(void)
{
  if (debugfile == NULL) {
    debugfile = fopen ("malloc.log", "w");
    fprintf (stderr, "*** Memory Debugging Log started ***\n");
  }
}
#endif /* MEM_DEBUG */

void *new (size_t size, char *function, int line)
{
  void *result;
  if ((result = malloc (size)) == NULL) {
    fprintf (stderr, "Out of memory in %s:%d\n", function, line);
    fprintf (stderr, "Asked for %lu\n", (unsigned long) size);
    exit (1);
  }

#ifdef MEM_DEBUG  
  mem_debug_init();
  event += 1;
  fprintf (debugfile, "%p %07ld [new] %s:%d\n", result, event, function, line);
#endif /* MEM_DEBUG */

  return result;
}

void *renew (void *mem, size_t size, char *function, int line)
{
  void *result;
#ifdef MEM_DEBUG
    mem_debug_init();
    event += 1;
  if (mem)
    fprintf (debugfile, "%p %07ld [fre] %s:%d\n", mem,
	     event, function, line);
#endif /* MEM_DEBUG */
  if ((result = realloc (mem, size)) == NULL) {
    fprintf (stderr, "Out of memory!\n");
    exit (1);
  }
#ifdef MEM_DEBUG
  if (result)
    fprintf (debugfile, "%p %07ld [new] %s:%d\n", result, event, function, line);
#endif /* MEM_DEBUG */
  return result;
}

void release (void *mem, char *function, int line)
{

#ifdef MEM_DEBUG
    mem_debug_init();
    event += 1;
    fprintf (debugfile, "%p %07ld [fre] %s:%d\n", mem, event, function, line);
#endif /* MEM_DEBUG */

  free (mem);
}



==> dvipdfm/mem.h <==
/*  $Header$

    This is dvipdfm, a DVI to PDF translator.
    Copyright (C) 1998, 1999 by Mark A. Wicks

    This program is free software; you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation; either version 2 of the License, or
    (at your option) any later version.

    This program is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with this program; if not, write to the Free Software
    Foundation, Inc., 59 Temple Place, Suite 330, Boston, MA  02111-1307  USA
    
    The author may be contacted via the e-mail address

	mwicks@kettering.edu
*/

	
#ifndef MEM_H
#define MEM_H

#include <stdlib.h>

extern void *new (size_t size, char *function, int line);
extern void *renew (void *p, size_t size, char *function, int line);
extern void release (void *mem, char *function, int line);

#ifdef MEM_DEBUG
extern void mem_debug_init(void);
extern FILE *debugfile;
#define NEW(n,type) (type *)(new (((size_t) (n))*sizeof(type),__FUNCTION__,__LINE__))
#define RENEW(p,n,type) (type *)(renew ((p),(n)*sizeof(type),__FUNCTION__,__LINE__))
#define RELEASE(p) release ((p),__FUNCTION__,__LINE__)
#define MEM_START {mem_debug_init();fprintf (debugfile, "Entered %s\n", __FUNCTION__);}
#define MEM_END fprintf (debugfile, "Leaving %s\n", __FUNCTION__);
#else /* MEM_DEBUG */
#define MEM_START
#define MEM_END
#define NEW(n,type) (type *)(new (((size_t) (n))*sizeof(type),NULL,0))
#define RENEW(p,n,type) (type *)(renew ((p),(n)*sizeof(type),NULL,0))
#define RELEASE(p) release ((p),NULL,0)
#endif /* MEM_DEBUG */
#endif /* MEM_H */


==> dvipdfm/mfileio.c <==
/*  $Header$

    This is dvipdfm, a DVI to PDF translator.
    Copyright (C) 1998, 1999 by Mark A. Wicks

    This program is free software; you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation; either version 2 of the License, or
    (at your option) any later version.

    This program is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with this program; if not, write to the Free Software
    Foundation, Inc., 59 Temple Place, Suite 330, Boston, MA  02111-1307  USA
    
    The author may be contacted via the e-mail address

	mwicks@kettering.edu
*/

#include <stdio.h>
#include <stdlib.h>
#include "system.h"
#include "mfileio.h"
#include "error.h"

#ifdef IODEBUG 
static FILE *iodebug_file = NULL;
static long event = 0;
static void io_debug_init(void)
{
  if (!iodebug_file) {
    iodebug_file = fopen ("fopen.log", "wb");
    fprintf (stderr, "\n*** File IO debugging started ***\n");
  }
  if (!iodebug_file) {
    fprintf (stderr, "\nError opening io log\n");
  }
}
#endif

#ifdef IODEBUG
FILE *mfopen(const char *name, const char *mode, const char *function, int line)
{
  FILE *tmp;
  io_debug_init();
  tmp = fopen (name, mode);
  event += 1;
  fprintf(iodebug_file, "%p %07ld [fopen] %s:%d\n", tmp, event,
	  function, line);
  return tmp;
}
int mfclose(FILE *file, const char *function, int line) 
{
  io_debug_init();
  event += 1;
  fprintf(iodebug_file, "%p %07ld [fclose] %s:%d\n", file, event,
	  function, line);
  return fclose(file);
}
#endif

static void os_error()
{
  ERROR ("io:  An OS command failed that should not have.\n");
}

void seek_absolute (FILE *file, long pos) 
{
  if (fseek(file, pos, SEEK_SET)) {
    os_error();
  }
}

void seek_relative (FILE *file, long pos)
{
  if (fseek(file, pos, SEEK_CUR)) {
    os_error();
  }
}


void seek_end (FILE *file) 
{
  if (fseek(file, 0L, SEEK_END)) {
    os_error();
  }
}

long tell_position (FILE *file) 
{
  long size;
  if ((size = ftell (file)) < 0) {
    os_error();
  }
  return size;
}

long file_size (FILE *file)
{
  long size;
  /* Seek to end */
  seek_end (file);
  size = tell_position (file);
  rewind (file);
  return (size);
}

/* Unlike fgets, mfgets works with \r, \n, or \r\n end of lines. */
char *mfgets (char *buffer, unsigned long length, FILE *file) 
{
  int ch = 0, i = 0;
  while (i < length-1 && (ch = fgetc (file)) >= 0 && ch != '\n' && ch != '\r')
    buffer[i++] = ch;
  buffer[i] = 0;
  if (ch < 0 && i == 0)
    return NULL;
  if (ch == '\r' && (ch = fgetc (file)) >= 0 && (ch != '\n'))
    ungetc (ch, file);
  return buffer;
}

char work_buffer[WORK_BUFFER_SIZE];



==> dvipdfm/mfileio.h <==
/*  $Header$

    This is dvipdfm, a DVI to PDF translator.
    Copyright (C) 1998, 1999 by Mark A. Wicks

    This program is free software; you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation; either version 2 of the License, or
    (at your option) any later version.

    This program is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with this program; if not, write to the Free Software
    Foundation, Inc., 59 Temple Place, Suite 330, Boston, MA  02111-1307  USA
    
    The author may be contacted via the e-mail address

	mwicks@kettering.edu
*/

	
#include <stdio.h>
#include "numbers.h"
#define IODEBUG
#undef IODEBUG

#ifdef IODEBUG
FILE *mfopen (const char *name, const char *mode,
	      const char *function, int line);
int mfclose (FILE *file, const char *function, int line);
#define MFOPEN(name,mode) \
   mfopen((name),(mode),__FUNCTION__,__LINE__)
#define MFCLOSE(file) \
   mfclose((file),__FUNCTION__,__LINE__)
#else
#define MFOPEN(name,mode) fopen((name),(mode))
#define MFCLOSE(file) fclose(file)
#endif

extern UNSIGNED_BYTE read_byte (FILE *);

extern void seek_absolute (FILE *file, long pos);
extern void seek_relative (FILE *file, long pos);

extern void seek_end (FILE *file);

extern long tell_position (FILE *file);

extern long file_size (FILE *file);

extern char *mfgets (char *buffer, unsigned long size, FILE *file);

extern char work_buffer[];

#define WORK_BUFFER_SIZE 1024


==> dvipdfm/mpost.c <==
/*  $Header: SCCS/s.mpost.c 1.1 00/08/05 01:52:14-00:00 mwicks@gaspra $
    
    This is dvipdfm, a DVI to PDF translator.
    Copyright (C) 1998, 1999 by Mark A. Wicks
    
    This program is free software; you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation; either version 2 of the License, or
    (at your option) any later version.
    
    This program is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.
    
    You should have received a copy of the GNU General Public License
    along with this program; if not, write to the Free Software
    Foundation, Inc., 59 Temple Place, Suite 330, Boston, MA  02111-1307  USA
    
    The author may be contacted via the e-mail address
    
    mwicks@kettering.edu
*/

#include <stdlib.h>
#include <ctype.h>
#include <math.h>
#include <string.h>
#include "system.h"
#include "mem.h"
#include "error.h"
#include "mfileio.h"
#include "dvi.h"
#include "pdfobj.h"
#include "pdfspecial.h"
#include "pdfparse.h"
#include "mpost.h"
#include "pdfparse.h"
#include "pdflimits.h"
#include "pdfdev.h"
#include "pdfdoc.h"

int check_for_mp (FILE *image_file) 
{
  rewind (image_file);
  /* For now, this is an exact test that must be passed, character for
     character */
  mfgets (work_buffer, WORK_BUFFER_SIZE, image_file);
  if (strncmp (work_buffer, "%!PS", 4))
    return 0;
  mfgets (work_buffer, WORK_BUFFER_SIZE, image_file);
  if (strncmp (work_buffer, "%%BoundingBox", strlen("%%BoundingBox")))
    return 0;
  mfgets (work_buffer, WORK_BUFFER_SIZE, image_file);
  if (strncmp (work_buffer, "%%Creator: MetaPost", strlen("%%Creator: MetaPost")))
    return 0;
  return 1;
}

static struct mp_fonts 
{
  char *tex_name;
  int font_id;
  double pt_size;
} *mp_fonts = NULL;

int n_mp_fonts = 0, max_mp_fonts = 0;

static void need_more_mp_fonts (unsigned n)
{
  if (n_mp_fonts + n > max_mp_fonts) {
    max_mp_fonts += MAX_FONTS;
    mp_fonts = RENEW (mp_fonts, max_mp_fonts, struct mp_fonts);
  }
}



int mp_locate_font (char *tex_name, double pt_size)
{
  int result=-1, i;
  for (i=0; i<n_mp_fonts; i++) {
    if (!strcmp (tex_name, mp_fonts[i].tex_name) &&
	mp_fonts[i].pt_size == pt_size)
      break;
  }
  need_more_mp_fonts (1);
  if (i == n_mp_fonts) {
    n_mp_fonts += 1;
    mp_fonts[i].tex_name = NEW (strlen(tex_name)+1, char);
    strcpy (mp_fonts[i].tex_name, tex_name);
    mp_fonts[i].pt_size = pt_size;
    /* The following line is a bit of a kludge.  MetaPost inclusion
       was an afterthought */
    mp_fonts[i].font_id = dev_locate_font (tex_name,
					   pt_size/dvi_unit_size());
    result = mp_fonts[i].font_id;
  } else 
    result = -1;
  return result;
}

static void release_fonts (void)
{
  int i;
  for (i=0; i<n_mp_fonts; i++) {
    RELEASE (mp_fonts[i].tex_name);
  }
  if (mp_fonts) {
    RELEASE (mp_fonts);
    mp_fonts = NULL;
  }
  n_mp_fonts = 0;
  max_mp_fonts = 0;
}

int mp_is_font_name (char *tex_name)
{
  int i;
  for (i=0; i<n_mp_fonts; i++) {
    if (!strcmp (tex_name, mp_fonts[i].tex_name))
      break;
  }
  if (i < n_mp_fonts)
    return 1;
  else
    return 0;
}

int mp_fontid (char *tex_name, double pt_size)
{
  int i;
  for (i=0; i<n_mp_fonts; i++) {
    if (!strcmp (tex_name, mp_fonts[i].tex_name) &&
	(mp_fonts[i].pt_size == pt_size))
      break;
  }
  if (i < n_mp_fonts) {
    return i;
  }
  else {
    return -1;
  }
}

static int mp_parse_headers (FILE *image_file, struct xform_info *p)
{
  int error = 0;
  char *start, *end, *token, *name;
  char *llx = NULL, *lly = NULL, *urx = NULL, *ury = NULL;
  unsigned long save_position;
#ifdef MEM_DEBUG
  MEM_START
#endif
 /* Scan for bounding box record */
  for (;;) {
    mfgets (work_buffer, WORK_BUFFER_SIZE, image_file);
    if (work_buffer[0] != '%' ||
	!strncmp (work_buffer, "%%BoundingBox:",
		 strlen("%%BoundingBox")))
      break;
  }
  if (work_buffer[0] == '%') { /* Found %%BoundingBox */
    start = work_buffer + strlen("%%BoundingBox:");
    end = start+strlen(start);
    skip_white (&start, end);
    /* Expect 4 numbers or fail */
    if ((llx = parse_number (&start, end)) &&
	(lly = parse_number (&start, end)) &&
	(urx = parse_number (&start, end)) &&
	(ury = parse_number (&start, end))) {
      /* Set the crop box to the true bounding box specified in the
	 file */
      p->c_llx = atof (llx);
      p->c_lly = atof (lly);
      p->c_urx = atof (urx);
      p->c_ury = atof (ury);
    } else{
      fprintf (stderr, "\nMissing expected number in bounding box specification:\n");
      dump (start, end);
      error = 1;
    }
  } else {	/* Didn't find Bounding box */
    fprintf (stderr, "\nFailed to find an expected BoundingBox record.\n");
    error = 1;
  }
  if (llx) RELEASE(llx);
  if (lly) RELEASE(lly);
  if (urx) RELEASE(urx);
  if (ury) RELEASE(ury);
  /* Got four numbers */
  /* Read all headers--act on *Font records */
  save_position = tell_position(image_file);
  while (!error && !feof(image_file) && mfgets (work_buffer, WORK_BUFFER_SIZE,
				      image_file)) {
    if (*work_buffer != '%') {
      seek_absolute (image_file, save_position);
      break;
    }
    save_position = tell_position (image_file);
    if (*(work_buffer+1) == '*' &&
	!strncmp (work_buffer+2, "Font:", strlen("Font:"))) {
      double ps_ptsize;
      start = work_buffer+strlen("%*Font:");
      end = start+strlen(start);
      skip_white (&start, end);
      if ((name = parse_ident (&start, end))) {
	skip_white (&start, end);
      } else {
	fprintf (stderr, "\nMissing expected font name:\n");
	dump (start, end);
	error = 1;
	break;
      }
      if ((token = parse_number (&start, end))) {
	ps_ptsize = atof (token);
	RELEASE (token);
      } else {
	fprintf (stderr, "\nMissing expected font point size specification:\n");
	dump (start, end);
	error = 1;
	break;
      }
      mp_locate_font (name, ps_ptsize);
      RELEASE (name);
    }
  }
#ifdef MEM_DEBUG
  MEM_END
#endif
    return !error;
}

struct point {
  double x, y;
};

struct curve {
  double x[3], y[3];
};

static struct path_element
{
  char type;
  void  *element;
} *path = NULL;
static int n_path_pts = 0, max_path_pts = 0;
static int path_clip = 0, path_close = 0;

#define MORE_PATH_POINTS 64

static void need_points (int n)
{
  if (n_path_pts+n > max_path_pts) {
    max_path_pts += MORE_PATH_POINTS;
    path = RENEW (path, max_path_pts, struct path_element);
  }
  return;
}

static void clip_path (void)
{
  path_clip = 1;
}

static void close_path (void)
{
  path_close = 1;
}

static void add_point_to_path (double x, double y, char type)
{
  struct point *p;
  need_points (1);
  path[n_path_pts].type = type;
  p = NEW (1, struct point);
  p->x = x; p->y = y;
  path[n_path_pts].element = p;
  n_path_pts += 1;
  return;
}

static void add_curve_to_path (double x0, double y0,
			       double x1, double y1,
			       double x2, double y2)
{
  struct curve *c;
  need_points (1);
  c = NEW (1, struct curve);
  path[n_path_pts].type = 'c';
  (c->x)[0] = x0; (c->y)[0] = y0;
  (c->x)[1] = x1; (c->y)[1] = y1;
  (c->x)[2] = x2; (c->y)[2] = y2;
  path[n_path_pts].element = c;
  n_path_pts += 1;
  return;
}

static void void_path (void)
{
  int i;
  for (i=0; i<n_path_pts; i++) {
    RELEASE (path[i].element);
  }
  path_clip = 0;
  path_close = 0;
  n_path_pts = 0;
}

static void flush_path (void)
{
  int i, len;
  for (i=0; i<n_path_pts; i++) {
    switch (path[i].type) {
    case 'm': /* moveto */ 
      /* Moveto must start a new path */
      /*      void_path (); */
    case 'l': /* lineto */ 
      {
	struct point *p;
	p = path[i].element;
	len = sprintf (work_buffer, "\n%g %g %c",
		       ROUND(p->x, 0.001), ROUND(p->y, 0.001),
		       path[i].type);
	pdf_doc_add_to_page (work_buffer, len);
	RELEASE (p);
      }
      break;
    case 'c': /* curveto */
      {
	struct curve *p;
	p = path[i].element;
	len = sprintf (work_buffer, "\n%g %g %g %g %g %g c",
		       ROUND((p->x)[0], 0.001), ROUND((p->y)[0], 0.001),
		       ROUND((p->x)[1], 0.001), ROUND((p->y)[1], 0.001),
		       ROUND((p->x)[2], 0.001), ROUND((p->y)[2], 0.001));
	pdf_doc_add_to_page (work_buffer, len);
	RELEASE (p);
      }
      break;
    default: /* This shouldn't happen! */
      ERROR ("Internal error in mpost.c, flush_path ()");
    }
  }
  n_path_pts = 0;
  if (path_close) {
    pdf_doc_add_to_page (" h", 2);
    path_close = 0;
  }
  if (path_clip) {
    pdf_doc_add_to_page (" W", 2);
    path_clip = 0;
  }
  return;
}

static void transform_path (double a, double b, double c, double d,
			    double e, double f)
{
  double an, bn, cn, dn, en, fn, delta, xn, yn;
  unsigned i;
  delta = a*d-b*c;
  if (delta == 0.0) {
    ERROR ("Determinant exactly zero in transform_path()");
  }
  an=d/delta; bn=-b/delta; cn=-c/delta; dn=a/delta;
  en=(c*f-e*d)/delta, fn=(b*e-a*f)/delta;
  for (i=0; i<n_path_pts; i++) {
    switch (path[i].type) {
    case 'l':
    case 'm':
      {
	struct point *p;
	p = path[i].element;
	xn = an*(p->x)+cn*(p->y)+en;
	yn = bn*(p->x)+dn*(p->y)+fn;
	p->x = xn;
	p->y = yn;
      }
      break;
    case 'c':
      {
	int j;
	struct curve *c;
	c = path[i].element;
	for (j=0; j<3; j++) {
	  xn = an*(c->x)[j]+cn*(c->y)[j]+en;
	  yn = bn*(c->x)[j]+dn*(c->y)[j]+fn;
	  (c->x)[j] = xn; (c->y)[j] = yn;
	}
      }
    }
  }
}
static void dump_path (void)
{
  unsigned i;
  for (i=0; i<n_path_pts; i++) {
    switch (path[i].type) {
    case 'l':
    case 'm': 
      {
	struct point *p;
	p = path[i].element;
	fprintf (stderr, "\t%g %g %c\n", p->x, p->y, path[i].type);
      }
      break;
    case 'c': 
      {
	struct curve *c;
	int j;
	c = path[i].element;
	for (j=0; j<3; j++) {
	  fprintf (stderr, "\t%g %g\n", (c->x)[j], (c->y)[j]);
	}
	fprintf (stderr, "\t\t\tcurveto\n");
	break;
      }
    }
  }
}

#define PS_STACK_SIZE 1024
static pdf_obj *stack[PS_STACK_SIZE];
static unsigned top_stack;

double x_state, y_state;
static int state = 0;
static int num_saves = 0;

#define PUSH(o) { \
  if (top_stack<PS_STACK_SIZE) { \
    stack[top_stack++] = o; \
  } else { \
    fprintf (stderr, "PS stack overflow including MetaPost file or inline PS code"); \
    error=1; \
    break; \
  } \
  }

#define POP_STACK() (top_stack>0?stack[--top_stack]:NULL)

void dump_stack()
{
  int i;
  fprintf (stderr, "\ndump_stack\n");
  for (i=0; i<top_stack; i++) {
    pdf_write_obj (stderr, stack[i]);
    fprintf (stderr, "\n");
  }
}
#define ADD          	1
#define CLIP         	2
#define CLOSEPATH    	3
#define CONCAT       	4
#define CURVETO   	5
#define DIV		6
#define DTRANSFORM	7
#define EXCH		8
#define FILL		9
#define FSHOW		10
#define GSAVE		11
#define GRESTORE	12
#define IDTRANSFORM	13
#define LINETO		14
#define MOVETO		15
#define MUL		16
#define NEWPATH		17
#define POP		18
#define RLINETO		19
#define SCALE		20
#define SETCMYKCOLOR	21
#define SETDASH		22
#define SETGRAY		23
#define SETLINECAP	24
#define SETLINEJOIN	25
#define SETLINEWIDTH	26
#define SETMITERLIMIT	27
#define SETRGBCOLOR	28
#define SHOW		29
#define SHOWPAGE	30
#define STROKE		31
#define SUB		32
#define TRANSLATE	33
#define TRUNCATE	34
#define CURRENTPOINT    35
#define NEG    	        36
#define ROTATE          37
#define TEXFIG          38
#define ETEXFIG         39
#define FONTNAME	99

struct operators 
{
  char *t;
  int v;
} operators[] = {
  {"add", ADD},
  {"clip", CLIP},
  {"closepath", CLOSEPATH},
  {"concat", CONCAT},
  {"curveto", CURVETO},
  {"currentpoint", CURRENTPOINT},  /* This is here for rotate
				      support in graphics package-not MP support */
  {"div", DIV},
  {"dtransform", DTRANSFORM},
  {"exch", EXCH},
  {"fill", FILL},
  {"fshow", FSHOW},
  {"gsave", GSAVE},
  {"grestore", GRESTORE},
  {"idtransform", IDTRANSFORM},
  {"lineto", LINETO},
  {"moveto", MOVETO},
  {"mul", MUL},
  {"neg", NEG},
  {"newpath", NEWPATH},
  {"pop", POP},
  {"rlineto", RLINETO},
  {"rotate", ROTATE},
  {"scale", SCALE},
  {"setcmykcolor", SETCMYKCOLOR},
  {"setdash", SETDASH},
  {"setgray", SETGRAY},
  {"setlinecap", SETLINECAP},
  {"setlinejoin", SETLINEJOIN},
  {"setlinewidth", SETLINEWIDTH},
  {"setmiterlimit", SETMITERLIMIT},
  {"setrgbcolor", SETRGBCOLOR},
  {"show", SHOW},
  {"showpage", SHOWPAGE},
  {"startTexFig", TEXFIG},
  {"endTexFig", ETEXFIG},
  {"stroke", STROKE},  
  {"sub", SUB},  
  {"translate", TRANSLATE},
  {"truncate", TRUNCATE}
};

static int lookup_operator(char *token)
{
  int i, operator;
  operator = -1;
  for (i=0; i<sizeof(operators)/sizeof(operators[0]); i++) {
    if (!strcmp (token, operators[i].t)) {
      operator = operators[i].v;
      break;
    }
  }
  if (i == sizeof(operators)/sizeof(operators[0]) &&
      mp_is_font_name (token)) {
    operator = FONTNAME;
  }
  return operator;
}


/* Following needed to save texfig state */

static long next_fig = 1;
static pdf_obj *fig_xobj = NULL;
struct xform_info *fig_p;
static char fig_res_name[16];

static int do_operator(char *token,
		       double x_user, double y_user)
     /* Again, the only piece that needs x_user and y_user is
	that piece dealing with texfig */
{
  int operator, error = 0;
  pdf_obj *tmp1=NULL, *tmp2=NULL, *tmp3=NULL, *tmp4 = NULL;
  pdf_obj *tmp5=NULL, *tmp6=NULL;
  int len;
  /* PS to PDF conversion is not so simple.  We maintain
     state so we can change "gsave fill grestore stroke" to "B".
     We need to keep track of what we have seen.   This code is not
     too smart and could be easily fooled by real postscript. 
     It makes some assumptions since it is only looking at MetaPost

     States are as follows:
     0: Nothing special
     1: Started a path
     2: Saw gsave in path
     3: Saw a painting operator in state 2(fill, stroke, or newpath)
     4: Saw a grestore in state 3
  */
  operator = lookup_operator (token);
  switch (operator) {
  case ADD:
    tmp1 = POP_STACK();
    tmp2 = POP_STACK();
    if (tmp1 && tmp2)
      pdf_set_number (tmp1,
		      pdf_number_value(tmp1)+pdf_number_value(tmp2));
    if (tmp2)
      pdf_release_obj (tmp2);
    if (tmp1)
      PUSH(tmp1);
    break;
  case CLIP:
    clip_path();
    break;
  case CLOSEPATH:
    close_path();
    break;
  case CONCAT:
    tmp1 = POP_STACK();
    if (tmp1 && tmp1 -> type == PDF_ARRAY) {
      int i, len = 0;
      for (i=0; i<6; i++) {
	if (!(tmp2 = pdf_get_array(tmp1, i)))
	  break;
	if (i == 0)
	   len += sprintf (work_buffer+len, "\n");
	else 
	   len += sprintf (work_buffer+len, " ");
	len += sprintf (work_buffer+len, "%g",
			ROUND(pdf_number_value(tmp2),0.0001));
      }
      len += sprintf (work_buffer+len, " cm");
      pdf_doc_add_to_page (work_buffer, len);
      /* Transform pending path, if any */
      transform_path (pdf_number_value(pdf_get_array(tmp1, 0)),
		      pdf_number_value(pdf_get_array(tmp1, 1)),
		      pdf_number_value(pdf_get_array(tmp1, 2)),
		      pdf_number_value(pdf_get_array(tmp1, 3)),
		      pdf_number_value(pdf_get_array(tmp1, 4)),
		      pdf_number_value(pdf_get_array(tmp1, 5)));
    } else {
      fprintf (stderr, "\nMissing array before \"concat\"\n");
    }
    if (tmp1)
      pdf_release_obj (tmp1);
    break;
  case CURRENTPOINT:
    state = 0;
    PUSH (pdf_new_number (x_user)); /* Remember that x_user and y_user */
    PUSH (pdf_new_number (y_user)); /* are off by 0.02 % */
    break;
  case CURVETO:
    if (state <= 1) /* In path now */
      state = 1;
    else {
      fprintf (stderr, "\nUnexpected path segment\n");
    }
    if ((tmp6 = POP_STACK()) && tmp6->type == PDF_NUMBER &&
	(tmp5 = POP_STACK()) && tmp5->type == PDF_NUMBER &&
	(tmp4 = POP_STACK()) && tmp4->type == PDF_NUMBER &&
	(tmp3 = POP_STACK()) && tmp3->type == PDF_NUMBER &&
	(tmp2 = POP_STACK()) && tmp2->type == PDF_NUMBER &&
	(tmp1 = POP_STACK()) && tmp1->type == PDF_NUMBER) {
      add_curve_to_path (pdf_number_value(tmp1),
			 pdf_number_value(tmp2),
			 pdf_number_value(tmp3),
			 pdf_number_value(tmp4),
			 pdf_number_value(tmp5),
			 pdf_number_value(tmp6));
      x_state = pdf_number_value (tmp5);
      y_state = pdf_number_value (tmp6);
    } else {
      fprintf (stderr, "\nMissing number(s) before \"curveto\"\n");
    }
    if (tmp1) pdf_release_obj (tmp1);
    if (tmp2) pdf_release_obj (tmp2);
    if (tmp3) pdf_release_obj (tmp3);
    if (tmp4) pdf_release_obj (tmp4);
    if (tmp5) pdf_release_obj (tmp5);
    if (tmp6) pdf_release_obj (tmp6);
    break;
  case DIV:
    tmp2 = POP_STACK();
    tmp1 = POP_STACK();
    if (tmp1 && tmp2)
      pdf_set_number (tmp1,
		      pdf_number_value(tmp1)/pdf_number_value(tmp2));
    if (tmp1)
      PUSH(tmp1);
    if (tmp2)
      pdf_release_obj (tmp2);
    break;
  case DTRANSFORM:
    if ((tmp2 = POP_STACK()) && tmp2 -> type == PDF_NUMBER &&
	(tmp1 = POP_STACK()) && tmp1 -> type == PDF_NUMBER) {
      pdf_set_number (tmp1, pdf_number_value(tmp1)*100.0);
      pdf_set_number (tmp2, pdf_number_value(tmp2)*100.0);
      PUSH(tmp1);
      PUSH(tmp2);
    } else {
      if (tmp1)
	pdf_release_obj (tmp1);
      if (tmp2)
	pdf_release_obj (tmp2);
      fprintf (stderr, "\nExpecting two numbers before \"dtransform\"");
    }
    break;
  case EXCH:
    if ((tmp1 = POP_STACK()) &&
	(tmp2 = POP_STACK())) {
      PUSH (tmp1);
      PUSH (tmp2);
    } else {
      if (tmp1)
	pdf_release_obj (tmp1);
    }
    break;
  case FILL:
    switch (state) {
    case 0:
      state = 0;
      break;
    case 1:
      flush_path ();
      pdf_doc_add_to_page (" f", 2);
      state = 0;
      break;
    case 2:
      state = 3;
      break;
    case 3:
      fprintf (stderr, "\nUnexpected fill\n");
      break;
    case 4:
      flush_path ();
      pdf_doc_add_to_page (" B", 2);
      state = 0;
      break;
    }
    break;
  case FSHOW: 
    {
      int fontid;
      if ((tmp3 = POP_STACK()) && (tmp3->type == PDF_NUMBER) &&
	  (tmp2 = POP_STACK()) && (tmp2->type == PDF_STRING) &&
	  (tmp1 = POP_STACK()) && (tmp1->type == PDF_STRING)) {
	if ((fontid = mp_fontid (pdf_string_value(tmp2),
				 pdf_number_value(tmp3))) < 0) {
	  fprintf (stderr, "\n\"fshow\": Missing font in MetaPost file? %s@%g\n", 
		   (char *) pdf_string_value(tmp2), pdf_number_value(tmp3));
	}
	dev_set_string (x_state/dvi_unit_size(), y_state/dvi_unit_size(),
			pdf_string_value(tmp1),
			pdf_string_length(tmp1), 0, mp_fonts[fontid].font_id);
	graphics_mode();
      }
      /* Treat fshow as a path terminator of sorts */
      state = 0;

      if (tmp1)
	pdf_release_obj (tmp1);
      if (tmp2)
	pdf_release_obj (tmp2);
      if (tmp3)
	pdf_release_obj (tmp3);
    }
    break;
  case GSAVE:
    switch (state) {
    case 0:
      pdf_doc_add_to_page ("\nq", 2);
      num_saves += 1;
      break;
    case 1:
      state = 2;
      break;
    case 4:
      state = 2;
      break;
    default:
      fprintf (stderr, "\nUnexpected gsave\n");
      break;
    }
    break;
  case GRESTORE:
    switch (state) {
    case 0:
      if (num_saves > 0) {
	num_saves -= 1;
	pdf_doc_add_to_page ("\nQ", 2);
	/* Unfortunately, the following two lines are necessary in case of a font or color
	   change inside of the save/restore pair.  Anything that was done
	   there must be redone, so in effect, we make no assumptions about
	   what fonts are active.  We act like we are starting a new page */
	dev_reselect_font();
	/* The following line was causing trouble - 1/30/01 */
	/*	dev_do_color(); */
      }
      else {
	fprintf (stderr, "PS special: \"grestore\" ignored.  More restores than saves on a page.\n");
      }
      break;
    case 2:
      state = 1;
      break;
    case 3:
      state = 4;
      break;
    default:
      fprintf (stderr, "\nUnexpected grestore\n");
      break;
    }
    break;
  case IDTRANSFORM:
    if ((tmp2 = POP_STACK()) && tmp2 -> type == PDF_NUMBER &&
	(tmp1 = POP_STACK()) && tmp1 -> type == PDF_NUMBER) {
      pdf_set_number (tmp1, pdf_number_value(tmp1)/100.0);
      pdf_set_number (tmp2, pdf_number_value(tmp2)/100.0);
      PUSH(tmp1);
      PUSH(tmp2);
    } else {
      if (tmp1)
	pdf_release_obj (tmp1);
      if (tmp2)
	pdf_release_obj (tmp2);
      fprintf (stderr, "\nExpecting two numbers before \"idtransform\"");
    }
    break;
  case LINETO: 
    {
      if (state <= 1) /* In path now */
	state = 1;
      else {
	fprintf (stderr, "\nUnexpected path segment\n");
      }
      if ((tmp2 = POP_STACK()) && tmp2-> type == PDF_NUMBER &&
	  (tmp1 = POP_STACK()) && tmp1-> type == PDF_NUMBER) {
	x_state = pdf_number_value (tmp1);
	y_state = pdf_number_value (tmp2);
	add_point_to_path (x_state, y_state, 'l');
      }
      if (tmp1)
	pdf_release_obj (tmp1);
      if (tmp2)
	pdf_release_obj (tmp2);
    }
    break;
  case MOVETO:
    if (state <= 1) /* In path now */
      state = 1;
    else {
      fprintf (stderr, "\nUnexpected path segment\n");
    }
    if ((tmp2 = POP_STACK()) && tmp2-> type == PDF_NUMBER &&
	(tmp1 = POP_STACK()) && tmp1-> type == PDF_NUMBER) {
      /* MetaPost likes to ship out a moveto before displayed text.
	 Save the results so we know where to place the text.  Save
	 the move but don't actually do it unless the next operator is
	 a graphics operator */
      x_state = pdf_number_value (tmp1);
      y_state = pdf_number_value (tmp2);
      add_point_to_path (x_state, y_state, 'm');
    }
    if (tmp1)
      pdf_release_obj (tmp1);
    if (tmp2)
      pdf_release_obj (tmp2);
    break;
  case MUL:
    tmp2 = POP_STACK();
    tmp1 = POP_STACK();
    if (tmp1 && tmp2)
      pdf_set_number (tmp1,
		      pdf_number_value(tmp1)*pdf_number_value(tmp2));
    if (tmp1)
      PUSH(tmp1);
    if (tmp2)
      pdf_release_obj (tmp2);
    break;
  case NEG:
    tmp1 = POP_STACK();
    if (tmp1 && tmp1 -> type == PDF_NUMBER) {
      pdf_set_number (tmp1, -pdf_number_value(tmp1));
      PUSH (tmp1);
    }
    break;
  case NEWPATH:
    flush_path ();
    pdf_doc_add_to_page ("\nn", 2);
    break;
  case POP:
    tmp1 = POP_STACK();
    if (tmp1)
      pdf_release_obj (tmp1);
    break;
  case RLINETO: 
    if (state <= 1) /* In path now */
      state = 1;
    else {
      fprintf (stderr, "\nUnexpected path segment\n");
    }
    if ((tmp2 = POP_STACK()) && tmp2->type == PDF_NUMBER &&
	(tmp1 = POP_STACK()) && tmp1->type == PDF_NUMBER) {
      x_state += pdf_number_value (tmp1);
      y_state += pdf_number_value (tmp2);
      add_point_to_path (x_state, y_state, 'l');
    }
    if (tmp1)
      pdf_release_obj (tmp1);
    if (tmp2)
      pdf_release_obj (tmp2);
    break;
  case SCALE: 
    if ((tmp2 = POP_STACK()) &&  tmp2->type == PDF_NUMBER &&
	(tmp1 = POP_STACK()) && tmp1->type == PDF_NUMBER) {
      len = sprintf (work_buffer, "\n%g 0 0 %g 0 0 cm",
		     ROUND(pdf_number_value (tmp1),0.01),
		     ROUND(pdf_number_value (tmp2),0.01));
      transform_path (pdf_number_value(tmp1), 0.0,
		      0.0, pdf_number_value(tmp2), 0.0, 0.0);
      pdf_doc_add_to_page (work_buffer, len);
    }
    if (tmp1)
      pdf_release_obj (tmp1);
    if (tmp2)
      pdf_release_obj (tmp2);
    break;
  case SETCMYKCOLOR:
    if ((tmp4 = POP_STACK()) && tmp4->type == PDF_NUMBER &&
	(tmp3 = POP_STACK()) && tmp3->type == PDF_NUMBER &&
	(tmp2 = POP_STACK()) && tmp2->type == PDF_NUMBER &&
	(tmp1 = POP_STACK()) && tmp1->type == PDF_NUMBER) {
      len = sprintf (work_buffer, "\n%g %g %g %g k",
		     ROUND(pdf_number_value (tmp1),0.001),
		     ROUND(pdf_number_value (tmp2),0.001),
		     ROUND(pdf_number_value (tmp3),0.001),
		     ROUND(pdf_number_value (tmp4),0.001));
      pdf_doc_add_to_page (work_buffer, len);
      len = sprintf (work_buffer, "\n%g %g %g %g K",
		     ROUND(pdf_number_value (tmp1),0.001),
		     ROUND(pdf_number_value (tmp2),0.001),
		     ROUND(pdf_number_value (tmp3),0.001),
		     ROUND(pdf_number_value (tmp4),0.001));
      pdf_doc_add_to_page (work_buffer, len);
    } else {
      fprintf (stderr, "\nExpecting four numbers before \"setcmykcolor\"\n");
    }
    if (tmp1)
      pdf_release_obj (tmp1);
    if (tmp2)
      pdf_release_obj (tmp2);
    if (tmp3)
      pdf_release_obj (tmp3);
    if (tmp4)
      pdf_release_obj (tmp4);
    break;
  case SETDASH:
    if ((tmp2 = POP_STACK()) && tmp2->type == PDF_NUMBER &&
	(tmp1 = POP_STACK()) && tmp1->type == PDF_ARRAY) {
      int i;
      pdf_doc_add_to_page ("\n[", 2);
      for (i=0;; i++) {
	if ((tmp3 = pdf_get_array (tmp1, i)) &&
	    tmp3 -> type == PDF_NUMBER) {
	  len = sprintf (work_buffer, " %g", ROUND(pdf_number_value(tmp3),0.01));
	  pdf_doc_add_to_page (work_buffer, len);
	} else 
	  break;
      }
      pdf_doc_add_to_page (" ]", 2);
      if (tmp2 -> type == PDF_NUMBER) {
	len = sprintf (work_buffer, " %g d", ROUND(pdf_number_value(tmp2),0.01));
	pdf_doc_add_to_page (work_buffer, len);
      }
    } else {
      fprintf (stderr, "\nExpecting array and number before \"setdash\"");
    }
    if (tmp1)
      pdf_release_obj (tmp1);
    if (tmp2)
      pdf_release_obj (tmp2);
    break;
  case SETGRAY:
    if ((tmp1 = POP_STACK()) && tmp1->type == PDF_NUMBER) {
      len = sprintf (work_buffer, "\n%g g",
		     ROUND(pdf_number_value (tmp1),0.001));
      pdf_doc_add_to_page (work_buffer, len);
      len = sprintf (work_buffer, " %g G",
		     ROUND(pdf_number_value (tmp1),0.001));
      pdf_doc_add_to_page (work_buffer, len);
    } else {
      fprintf (stderr, "\nExpecting a number before \"setgray\"\n");
    }
    if (tmp1)
      pdf_release_obj (tmp1);
    break;
  case SETLINECAP:
    if ((tmp1 = POP_STACK()) && tmp1->type == PDF_NUMBER) {
      len = sprintf (work_buffer, "\n%g J", pdf_number_value (tmp1));
      pdf_doc_add_to_page (work_buffer, len);
    } else {
      fprintf (stderr, "\nExpecting a number before \"setlinecap\"\n");
    }
    if (tmp1)
      pdf_release_obj (tmp1);
    break;
  case SETLINEJOIN:
    if ((tmp1 = POP_STACK()) && tmp1->type == PDF_NUMBER) {
      len = sprintf (work_buffer, "\n%g j", pdf_number_value (tmp1));
      pdf_doc_add_to_page (work_buffer, len);
    } else {
      fprintf (stderr, "\nExpecting a number before \"setlinejoin\"\n");
    }
    if (tmp1)
      pdf_release_obj (tmp1);
    break;
  case SETLINEWIDTH:
    if ((tmp1 = POP_STACK()) && tmp1->type == PDF_NUMBER) {
      len = sprintf (work_buffer, "\n%g w", ROUND(pdf_number_value (tmp1),0.01));
      pdf_doc_add_to_page (work_buffer, len);
    } else {
      fprintf (stderr, "\nExpecting a number before \"setlinewidth\"\n");
    }
    if (tmp1)
      pdf_release_obj (tmp1);
    break;
  case SETMITERLIMIT:
    if ((tmp1 = POP_STACK()) && tmp1->type == PDF_NUMBER) {
      len = sprintf (work_buffer, "\n%g M", ROUND(pdf_number_value
						 (tmp1),0.01));
      pdf_doc_add_to_page (work_buffer, len);
    } else {
      fprintf (stderr, "\nExpecting a number before \"setmiterlimit\"\n");
    }
    if (tmp1)
      pdf_release_obj (tmp1);
    break;
  case SETRGBCOLOR:
    if ((tmp3 = POP_STACK()) && tmp3->type == PDF_NUMBER &&
	(tmp2 = POP_STACK()) && tmp2->type == PDF_NUMBER &&
	(tmp1 = POP_STACK()) && tmp1->type == PDF_NUMBER) {
      len = sprintf (work_buffer, "\n%g %g %g rg",
		     ROUND(pdf_number_value (tmp1),0.001),
		     ROUND(pdf_number_value (tmp2),0.001),
		     ROUND(pdf_number_value (tmp3),0.001));
      pdf_doc_add_to_page (work_buffer, len);
      len = sprintf (work_buffer, "\n%g %g %g RG",
		     ROUND(pdf_number_value (tmp1),0.001),
		     ROUND(pdf_number_value (tmp2),0.001),
		     ROUND(pdf_number_value (tmp3),0.001));
      pdf_doc_add_to_page (work_buffer, len);
    } else {
      fprintf (stderr, "\nExpecting three numbers before \"setrgbcolor\"\n");
    }
    if (tmp1)
      pdf_release_obj (tmp1);
    if (tmp2)
      pdf_release_obj (tmp2);
    if (tmp3)
      pdf_release_obj (tmp3);
    break;
  case SHOWPAGE:
    /* Let's ignore this for now */
    void_path ();
    break;
  case STROKE:
    switch (state) {
    case 0:
      state = 0;
      break;
    case 1:
      flush_path ();
      pdf_doc_add_to_page (" S", 2);
      state = 0;
      break;
    case 2:
      state = 3;
      break;
    case 3:
      fprintf (stderr, "\nUnexpected fill\n");
      break;
    case 4:
      flush_path ();
      pdf_doc_add_to_page (" B", 2);
      state = 0;
      break;
    }
    break;
  case SUB:
    tmp2 = POP_STACK();
    tmp1 = POP_STACK();
    if (tmp1 && tmp2)
      pdf_set_number (tmp1,
		      pdf_number_value(tmp1)-pdf_number_value(tmp2));
    if (tmp1)
      PUSH(tmp1);
    if (tmp2)
      pdf_release_obj (tmp2);
    break;
  case ROTATE:
    if ((tmp1 = POP_STACK()) && (tmp1 -> type == PDF_NUMBER)) {
      double theta = pdf_number_value(tmp1)*M_PI/180.0;
      len = sprintf (work_buffer, "\n%.4f %.4f %.4f %.4f 0 0 cm",
		     cos(theta), -sin(theta),
		     sin(theta), cos(theta));
      pdf_doc_add_to_page (work_buffer, len);
    }
    if (tmp1)
      pdf_release_obj (tmp1);
    break;
  case TEXFIG:
    if ((tmp6 = POP_STACK()) && (tmp6 -> type == PDF_NUMBER) &&
	(tmp5 = POP_STACK()) && (tmp5 -> type == PDF_NUMBER) &&
	(tmp4 = POP_STACK()) && (tmp4 -> type == PDF_NUMBER) &&
	(tmp3 = POP_STACK()) && (tmp3 -> type == PDF_NUMBER) &&
	(tmp2 = POP_STACK()) && (tmp2 -> type == PDF_NUMBER) &&
	(tmp1 = POP_STACK()) && (tmp1 -> type == PDF_NUMBER)) {
      double dvi2pts = dvi_unit_size();
      fig_p = new_xform_info ();
      fig_p -> width = pdf_number_value(tmp1)*dvi2pts;
      fig_p -> height = pdf_number_value(tmp2)*dvi2pts;
      fig_p -> c_llx = pdf_number_value(tmp3)*dvi2pts;
      fig_p -> c_lly = pdf_number_value(tmp4)*dvi2pts;
      fig_p -> c_urx = pdf_number_value(tmp5)*dvi2pts;
      fig_p -> c_ury = pdf_number_value(tmp6)*dvi2pts;
      pdf_scale_image (fig_p);
      sprintf (fig_res_name, "Tf%ld", next_fig);
      fig_xobj = begin_form_xobj (fig_p->c_llx, -fig_p->c_ury, fig_p->c_llx, -fig_p->c_lly, 
				  fig_p->c_urx, -fig_p->c_ury, fig_res_name);
    }
    if (tmp1) pdf_release_obj(tmp1);
    if (tmp2) pdf_release_obj(tmp2);
    if (tmp3) pdf_release_obj(tmp3);
    if (tmp4) pdf_release_obj(tmp4);
    if (tmp5) pdf_release_obj(tmp5);
    if (tmp6) pdf_release_obj(tmp6);
    break;
  case ETEXFIG:
    if (fig_xobj) {
      next_fig += 1;
      end_form_xobj ();
      pdf_doc_add_to_page_xobjects (fig_res_name, pdf_ref_obj(fig_xobj));
      pdf_release_obj (fig_xobj);
      fig_xobj = NULL;
      pdf_doc_add_to_page ("\nq", 2);
      add_xform_matrix (x_user, y_user, fig_p->xscale, -fig_p->yscale, fig_p->rotate);
      if (fig_p->depth != 0.0)
	add_xform_matrix (0.0, -fig_p->depth, 1.0, -1.0, 0.0);
      release_xform_info (fig_p);
      pdf_doc_add_to_page (work_buffer, 
			   sprintf (work_buffer, " /%s Do Q", 
				    fig_res_name));
    } else {
      fprintf (stderr, "\nendTexFig without valid startTexFig ignored\n");
    }
    break;
  case TRANSLATE:
    if ((tmp2 = POP_STACK()) &&  tmp2->type == PDF_NUMBER &&
	(tmp1 = POP_STACK()) && tmp1->type == PDF_NUMBER) {
      len = sprintf (work_buffer, "\n1 0 0 1 %g %g cm", 
		     ROUND(pdf_number_value (tmp1),0.01),
		     ROUND(pdf_number_value (tmp2),0.01));
      pdf_doc_add_to_page (work_buffer, len);
      transform_path (1.0, 0.0, 0.0, 1.0,
		      pdf_number_value (tmp1),
		      pdf_number_value (tmp2));
    }
    if (tmp1)
      pdf_release_obj (tmp1);
    if (tmp2)
      pdf_release_obj (tmp2);
    break;
  case TRUNCATE:
    if ((tmp1 = POP_STACK()) && tmp1->type == PDF_NUMBER) {
      double val=pdf_number_value(tmp1);
      pdf_set_number (tmp1, val>0? floor(val): ceil(val));
      PUSH (tmp1);
    } else if (tmp1)
      pdf_release_obj (tmp1);
    break;
  case FONTNAME:
    PUSH (pdf_new_string (token, strlen(token)));
    break;
  default: 
    fprintf (stderr,
	     "\nIgnoring remaining special text following unknown PS operator: \"%s\"\n", token);
    error = 1;
    break;
  }
  return !error;
}

static int do_one_ps_line (char **start, char *end,
			   double x_user, double y_user)
 /* the only sections that need to know x_user and y _user are those
    dealing with texfig */
{
  char *token, *save = NULL;
  pdf_obj *obj;
  int error = 0;
  skip_white (start, end);
  while (*start < end && !error) {
    save = *start;
    if (isdigit (**start) || **start == '-' || **start == '.' ) {
      token = parse_number (start, end);
      PUSH (pdf_new_number(atof(token)));
      RELEASE (token);
    } else if (**start == '[' && /* This code assumes that arrays are contained on one line */
	       (obj = parse_pdf_array (start, end))) {
      PUSH (obj);
    } else if (**start == '(' &&
	       (obj = parse_pdf_string (start, end))) {
      PUSH (obj);
    } else if (**start == '/') {
      fprintf (stderr, "\nUnable to handle names in raw PS code.");
      dump (*start, end);
      error = 1;
    } else {
      token = parse_ident (start, end);
      if (!token || !do_operator (token, x_user, y_user)) {
	error = 1;
      }
      if (token)
	RELEASE (token);
    }
    skip_white (start, end);
  }
  if (*start < end) {
    fprintf (stderr, "\nRemainder of line unparsed.");
    dump (*start, end);
  }
  return !error;
}

static char line_buffer[1024];
int parse_contents (FILE *image_file)
{
  int error = 0;
  top_stack = 0;
  x_state = 0.0;
  y_state = 0.0;
  state = 0;
  while (!feof(image_file) && mfgets (line_buffer, sizeof(line_buffer),
				      image_file)) {
    char *start, *end;
    start = line_buffer;
    end = start+strlen(line_buffer);
    if (!do_one_ps_line (&start, end, 0.0, 0.0)) {
      error = 1;
      break;
    }
  }
  return !error;
}

int do_raw_ps_special (char **start, char* end, int cleanup,
		       double x_user, double y_user)
{
  int error = 0;
  state = 0;
  do_one_ps_line (start, end, x_user, y_user);
  if (cleanup)
    mp_cleanup(1);
  return !error;
}

void mp_cleanup (int sloppy_ok)
{
  release_fonts();
  if (state != 0) {
    if (!sloppy_ok)
      fprintf (stderr, "mp_cleanup(): State not zero\n");
    state = 0;
  }
  if (top_stack != 0) {
    if (!sloppy_ok)
      fprintf (stderr, "\nPS/MetaPost: PS stack not empty at end of figure!\n");
  }
  /* Cleanup paths */
  while (top_stack > 0) {
    pdf_obj *p;
    if ((p=POP_STACK()))
      pdf_release_obj (p);
  }
  if (n_path_pts > 0) {
    if (!sloppy_ok) {
      fprintf (stderr, "\nPS/MetaPost: Pending path at end of figure!\n");
      dump_path (); 
    }
    void_path ();
  }
  if (max_path_pts > 0) {
    RELEASE (path);
    path = NULL;
    max_path_pts = 0;
  }
}

void mp_eop_cleanup(void)
{
  mp_cleanup(1);
  num_saves = 0;
}


/* mp inclusion is a bit of a hack.  The routine
 * starts a form at the lower left corner of
 * the page and then calls begin_form_xobj telling
 * it to record the image drawn there and bundle it
 * up in an xojbect.  This allows us to use the coordinates
 * in the MP file directly.  This appears to be the
 * easiest way to be able to use the dev_set_string()
 * command (with its scaled and extended fonts) without
 * getting all confused about the coordinate system.
 * After the xobject is created, the whole thing can
 * be scaled any way the user wants */
 
pdf_obj *mp_include (FILE *image_file,  struct xform_info *p,
		     char *res_name, double x_user, double y_user)
{
   pdf_obj *xobj = NULL;
   rewind (image_file);
   if (mp_parse_headers (image_file, p)) {
      /* Looks like an MP file.  Setup xobj "capture" */
     pdf_scale_image (p);
     xobj = begin_form_xobj (p->u_llx,p->u_lly, p->c_llx, p->c_lly,
			     p->c_urx, p->c_ury, res_name);
     if (!xobj)
       return NULL;
     /* Flesh out the contents */
     if (!parse_contents (image_file)) {
       fprintf (stderr, "Errors occured while interpreting MetaPost file.\n\n");
     }
     /* Finish off the form */
     end_form_xobj();
   } else {
     fprintf (stderr, "\nErrors occured while scanning MetaPost file headers.\n");
   }
   mp_cleanup(0);
   return xobj;
}

/* struct xform_info *texfig_info (void)
{
  struct xform_info *p;
  p = new_xform_info ();
  p -> user_bbox = 1;
  p -> width = fig_width;
  p -> height = fig_height;
  p -> u_llx = fig_llx;
  p -> u_lly = fig_lly;
  p -> u_urx = fig_urx;
  p -> u_ury = fig_ury;
  return p;
} */


==> dvipdfm/mpost.h <==
/*  $Header$

    This is dvipdfm, a DVI to PDF translator.
    Copyright (C) 1998, 1999 by Mark A. Wicks

    This program is free software; you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation; either version 2 of the License, or
    (at your option) any later version.

    This program is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with this program; if not, write to the Free Software
    Foundation, Inc., 59 Temple Place, Suite 330, Boston, MA  02111-1307  USA
    
    The author may be contacted via the e-mail address

	mwicks@kettering.edu
*/

#include "pdfobj.h"
#include "pdfspecial.h"

#ifndef MPOST_H
# define MPOST_H
extern int check_for_mp (FILE *image_file);
extern pdf_obj *mp_include (FILE *image_file,  struct xform_info *p,
		     char *res_name, double x_user, double y_user);
extern int do_raw_ps_special (char **start, char *end, int cleanup,
			      double x_user, double y_user);
extern void mp_cleanup(int sloppy_is_okay);
extern struct xform_info *texfig_info (void);
extern void mp_eop_cleanup(void);
#endif /* MPOST_H */




==> dvipdfm/numbers.c <==
/*  $Header$

    This is dvipdfm, a DVI to PDF translator.
    Copyright (C) 1998, 1999 by Mark A. Wicks

    This program is free software; you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation; either version 2 of the License, or
    (at your option) any later version.

    This program is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with this program; if not, write to the Free Software
    Foundation, Inc., 59 Temple Place, Suite 330, Boston, MA  02111-1307  USA
    
    The author may be contacted via the e-mail address

	mwicks@kettering.edu
*/

#include "system.h"	
#include "error.h"
#include "mfileio.h"
#include "numbers.h"

UNSIGNED_BYTE get_unsigned_byte (FILE *file)
{
  int ch;
  if ((ch = fgetc (file)) < 0)
    ERROR ("File ended prematurely\n");
  return (UNSIGNED_BYTE) ch;
}

UNSIGNED_BYTE sget_unsigned_byte (char *s)
{
  return *((unsigned char *) s);
}

SIGNED_BYTE get_signed_byte (FILE *file)
{
  int byte;
  byte = get_unsigned_byte(file);
  if (byte >= 0x80) 
    byte -= 0x100;
  return (SIGNED_BYTE) byte;
}

UNSIGNED_PAIR get_unsigned_pair (FILE *file)
{
  int i;
  UNSIGNED_BYTE byte;
  UNSIGNED_PAIR pair = 0;
  for (i=0; i<2; i++) {
    byte = get_unsigned_byte(file);
    pair = pair*0x100u + byte;
  }
  return pair;
}

UNSIGNED_PAIR sget_unsigned_pair (unsigned char *s)
{
  int i;
  UNSIGNED_BYTE byte;
  UNSIGNED_PAIR pair = 0;
  for (i=0; i<2; i++) {
    byte = *(s++);
    pair = pair*0x100u + byte;
  }
  return pair;
}

SIGNED_PAIR get_signed_pair (FILE *file)
{
  int i;
  long pair = 0;
  for (i=0; i<2; i++) {
    pair = pair*0x100 + get_unsigned_byte(file);
  }
  if (pair >= 0x8000) {
    pair -= 0x10000l;
  }
  return (SIGNED_PAIR) pair;
}


UNSIGNED_TRIPLE get_unsigned_triple(FILE *file)
{
  int i;
  long triple = 0;
  for (i=0; i<3; i++) {
    triple = triple*0x100u + get_unsigned_byte(file);
  }
  return (UNSIGNED_TRIPLE) triple;
}

SIGNED_TRIPLE get_signed_triple(FILE *file)
{
  int i;
  long triple = 0;
  for (i=0; i<3; i++) {
    triple = triple*0x100 + get_unsigned_byte(file);
  }
  if (triple >= 0x800000l) 
    triple -= 0x1000000l;
  return (SIGNED_TRIPLE) triple;
}

SIGNED_QUAD get_signed_quad(FILE *file)
{
  int byte, i;
  long quad = 0;

  /* Check sign on first byte before reading others */
  byte = get_unsigned_byte(file);
  quad = byte;
  if (quad >= 0x80) 
    quad = byte - 0x100;
  for (i=0; i<3; i++) {
    quad = quad*0x100 + get_unsigned_byte(file);
  }
  return (SIGNED_QUAD) quad;
}

UNSIGNED_QUAD get_unsigned_quad(FILE *file)
{
  int i;
  unsigned long quad = 0;
  for (i=0; i<4; i++) {
    quad = quad*0x100u + get_unsigned_byte(file);
  }
  return (UNSIGNED_QUAD) quad;
}

SIGNED_QUAD sqxfw (SIGNED_QUAD sq, fixword fw)
{
  int sign = 1;
  unsigned long a, b, c, d, ad, bd, bc, ac;
  unsigned long e, f, g, h, i, j, k;
  unsigned long result;
  /* Make positive. */
  if (sq < 0) {
    sign = -sign;
    sq = -sq;
  }
  if (fw < 0) {
    sign = -sign;
    fw = -fw;
  }
  a = ((unsigned long) sq) >> 16u;
  b = ((unsigned long) sq) & 0xffffu;
  c = ((unsigned long) fw) >> 16u;
  d = ((unsigned long) fw) & 0xffffu;
  ad = a*d; bd = b*d; bc = b*c; ac = a*c;
  e = bd >> 16u;
  f = ad >> 16u;
  g = ad & 0xffffu;
  h = bc >> 16u;
  i = bc & 0xffffu;
  j = ac >> 16u;
  k = ac & 0xffffu;
  result = (e+g+i + (1<<3)) >> 4u;  /* 1<<3 is for rounding */
  result += (f+h+k) << 12u;
  result += j << 28u;
  return (sign>0)?result:-result;
}

SIGNED_QUAD axboverc (SIGNED_QUAD n1, SIGNED_QUAD n2, SIGNED_QUAD div)
{
  int sign = 1;
  unsigned long a, b, c, d, ad, bd, bc, ac, e, f, g, h, i, j, o;
  unsigned long high, low;
  SIGNED_QUAD result = 0;
  /*  Make positive. */
  if (n1 < 0) {
    sign = -sign;
    n1 = -n1;
  }
  if (n2 < 0) {
    sign = -sign;
    n2 = -n2;
  }
  if (div < 0) {
    sign = -sign;
    div = -div;
  }
  a = ((unsigned long) n1) >> 16u;
  b = ((unsigned long) n1) & 0xffffu;
  c = ((unsigned long) n2) >> 16u;
  d = ((unsigned long) n2) & 0xffffu;
  ad = a*d; bd = b*d; bc = b*c; ac = a*c;
  e = bd >> 16u; f = bd & 0xffffu;
  g = ad >> 16u; h = ad & 0xffffu;
  i = bc >> 16u; j = bc & 0xffffu;
  o = e+h+j;
  high = g+i+(o>>16u)+ac; o &= 0xffffu;
  low = (o << 16) + f;
  if (high >= div)
    ERROR ("Overflow in axboc");
  {
    int i;
    for (i=0; i<32; i++) {
      high *= 2;
      result *= 2;
      if (low >= 0x80000000) {
	low -= 0x80000000;
	high += 1;
      }
      low *= 2;
      if (high > div) {
	high -= div;
	result += 1;
      }
    }
  }
  high *= 2;
  if (high >= div)
    result += 1;
  return (sign>0)?result:-result;
}

/* Create a  private_itoa to be used internally in the
   hopes that a good optimizing compiler will use it inline */
static int private_itoa (char *s, long int n, int mindigits)
{
   int j, nwhole;
   char *p = s;
   if (n<0) {
      *(p++) = '-';
      n = -n;
   }
   /* Generate at least one digit in reverse order */
   nwhole = 0;
   do {
      p[nwhole++] = n%10 + '0';
      n /= 10;
   } while (n != 0 || nwhole < mindigits);
   /* Reverse the digits */
   for (j=0; j<nwhole/2; j++) {
      char tmp = p[j];
      p[j] = p[nwhole-j-1];
      p[nwhole-j-1]=tmp;
   }
   p += nwhole;
   *p = 0;
   return (p-s);
}

int inttoa (char *s, long int i)
{
  /* Call the private one */
  return private_itoa (s, i, 0);
}

int centi_u_to_a (char *s, long int n)
{
  char *p = s;
  unsigned long whole_part;
  int frac_part;
  if (n<0) {
    *(p++) = '-';
    n = -n;
  }
  whole_part = ((unsigned long) n) / 100;
  frac_part = ((unsigned long) n) % 100;
  /* Print the whole part */
  p += private_itoa (p, whole_part, 0);
  if (frac_part) {
    int mindigits = 2;
    *(p++) = '.';
    while (!(frac_part % 10)) {
      frac_part /= 10;
      mindigits -= 1;
    }
    p += private_itoa (p, frac_part, mindigits);
  }
  return (p-s);
}

int fixnumtoa (char *s, long int n)
{
   int j, thresh;
   char *p = s;
   unsigned long whole_part, frac_part;
   if (n<0) {
      *(p++) = '-';
      n = -n;
   }
   whole_part = ((unsigned long) n) / (65536l);
   frac_part = ((unsigned long) n) % 65536l;
   /* Print the whole part */
   p += private_itoa (p, whole_part, 0);

   #define BASE ((unsigned long)(256*65536l))
   frac_part *= 256;
   thresh = BASE / 10000;
   /* Round last digit */
   frac_part += thresh/2;
   if (frac_part > thresh) {
      *(p++) = '.';
   }
   for (j=0; j<4 && frac_part> thresh; j++) {
      char next_digit;
      next_digit = (10*frac_part)/BASE;
      frac_part = (10*frac_part)%BASE;
      *(p++) = next_digit + '0';
      thresh *= 10;
   }
   *p = 0;
   return (p-s);
}





==> dvipdfm/numbers.h <==
/*  $Header$

    This is dvipdfm, a DVI to PDF translator.
    Copyright (C) 1998, 1999 by Mark A. Wicks

    This program is free software; you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation; either version 2 of the License, or
    (at your option) any later version.

    This program is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with this program; if not, write to the Free Software
    Foundation, Inc., 59 Temple Place, Suite 330, Boston, MA  02111-1307  USA
    
    The author may be contacted via the e-mail address

	mwicks@kettering.edu
*/

	
#ifndef NUMBERS_H
#define NUMBERS_H

#include <stdio.h>
#include <math.h>

typedef unsigned char Ubyte;

typedef int UNSIGNED_BYTE, SIGNED_BYTE, SIGNED_PAIR;
typedef unsigned UNSIGNED_PAIR;
typedef long  UNSIGNED_TRIPLE, SIGNED_TRIPLE, SIGNED_QUAD;
typedef unsigned long UNSIGNED_QUAD;

extern UNSIGNED_BYTE get_unsigned_byte (FILE *);

extern UNSIGNED_BYTE sget_unsigned_byte (char *);

extern SIGNED_BYTE get_signed_byte (FILE *);

extern UNSIGNED_PAIR get_unsigned_pair (FILE *);

extern UNSIGNED_PAIR sget_unsigned_pair (unsigned char *);

extern SIGNED_PAIR get_signed_pair (FILE *);

extern UNSIGNED_TRIPLE get_unsigned_triple (FILE *);

extern SIGNED_TRIPLE get_signed_triple (FILE *);

extern SIGNED_QUAD get_signed_quad (FILE *);

extern UNSIGNED_QUAD get_unsigned_quad (FILE *);

#define ROUND(n,acc) (floor(((double)n)/(acc)+0.5)*(acc)) 
#ifndef MAX
  #define MAX(a,b) ((a)>(b)?(a):(b))
#endif
#ifndef MIN
  #define MIN(a,b) ((a)<(b)?(a):(b))
#endif

#define ISODD(n) (((n)/2)*2!=(n))
#define ISEVEN(n) (((n)/2)*2==(n))

typedef signed long fixword;

extern SIGNED_QUAD sqxfw (SIGNED_QUAD sq, fixword fw);
extern SIGNED_QUAD axboverc (SIGNED_QUAD n1, SIGNED_QUAD n2,
			     SIGNED_QUAD div);

int fixnumtoa (char *s, long int i);
int inttoa (char *s, long int i);
int centi_u_to_a (char *s, long int i);

#define IDIVRND(a,b) ((a)>0? ((a)+(b)/2)/(b): -((-(a)+(b)/2)/(b)))

#define IDIV(a,b) ((a)>0? (a)/(b): -(-(a))/(b))

#endif /* NUMBERS_H */



==> dvipdfm/pdfdev.c <==
/*  $Header$
 
    This is dvipdfm, a DVI to PDF translator.
    Copyright (C) 1998, 1999 by Mark A. Wicks

    This program is free software; you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation; either version 2 of the License, or
    (at your option) any later version.

    This program is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with this program; if not, write to the Free Software
    Foundation, Inc., 59 Temple Place, Suite 330, Boston, MA  02111-1307  USA
    
    The author may be contacted via the e-mail address

	mwicks@kettering.edu
*/

#include "config.h"
#include <math.h>
#include <string.h>
#include <ctype.h>
#include <stdlib.h>
#include "system.h"
#include "mem.h"
#include "error.h"
#include "mfileio.h"
#include "numbers.h"
#include "dvi.h"
#include "tfm.h"
#include "pdfdev.h"
#include "pdfdoc.h"
#include "pdfobj.h"
#include "type1.h"
#include "ttf.h"
#include "pkfont.h"
#include "pdfspecial.h"
#include "pdfparse.h"
#include "tpic.h"
#include "htex.h"
#include "mpost.h"
#include "psspecial.h"
#include "colorsp.h"
#include "pdflimits.h"
#include "twiddle.h"
#include "encodings.h"

/* Internal functions */
static void dev_clear_color_stack (void);
static void dev_clear_xform_stack (void);

double hoffset = 72.0, voffset=72.0;

static double dvi2pts = 0.0;

 /* Acrobat doesn't seem to like coordinate systems
    that involve scalings around 0.01, so we use
    a scaline of 1.0.  In other words, device units = pts */ 
/* Following dimensions in virtual device coordinates,
which are points */

static double page_width=612.0, page_height=792.0;
int page_size_readonly = 0;

void dev_set_page_size (double width, double height)
{
  if (page_size_readonly) {
    fprintf (stderr, "\nSorry.  Too late to change page size\n");
  } else {
    page_width = width;
    page_height = height;
  }
}

double dev_page_width(void)
{
  page_size_readonly = 1;
  return page_width;
}

double dev_page_height(void)
{
  page_size_readonly = 1;
  return page_height;
}

static int debug = 0, verbose = 0;

void dev_set_verbose (void)
{
  verbose += 1;
}
void dev_set_debug (void)
{
  debug = 1;
}

#define GRAPHICS_MODE 1
#define TEXT_MODE 2
#define STRING_MODE 3

int motion_state = GRAPHICS_MODE; /* Start in graphics mode */

#define FORMAT_BUF_SIZE 4096
static char format_buffer[FORMAT_BUF_SIZE];

/* The coordinate system in the pdf file is setup so that 1 unit in the
   PDF content stream's coordinate system represents 65,800 DVI units.
   This choice was made so that a PDF coordinate represented only
   to the hundredths place represents an exact integer number of DVI units.
   Doing so allows relative motions in a PDF file to be known
   precisely in DVI units, and allows us to keep track of relative motions
   using integer arithmetic.  Relative motions in the PDF file are
   represented in decimal with no more than two digits after the decimal
   point.  In the PDF stream, a PDF user coordinate of 0.01 represents
   exactly 658 DVI units.

   The "pdfdev" module is the only module that knows the
   relationship between PDF units and true points.  It provides
   pdf_dev_scale() to inform other modules of the scale.
   Modules that render PDF marking operators (such as those
   that render tpic specials or PS specials) need this value.
   The overhead of this call is a slight performance hit for
   rendering images, but allows dvipdfm to set text blazingly fast
  
 
   Some constants related to this representation follow: */

#define PDF_U 65800L	/* Number of DVI units in a PDF unit */
#define CENTI_PDF_U 658	/* Number of DVI units in a centi PDF unit */

/* pdf_dev_scale() returns the factor by which a PDF unit
 * must be multiplied to produce an Adobe point (big point) */

double pdf_dev_scale (void)
{
  return 65800.0*dvi2pts;
}


 /* Device coordinates are relative to upper left of page.  One of the
    first things appearing in the page stream is a coordinate transformation
    matrix that forces this to be true.  This coordinate
    transformation is the only place where the paper size is required.
    Unfortunately, positive is up, which doesn't agree with TeX's convention.  */

static spt_t text_xorigin = 0, text_yorigin = 0,
  text_offset = 0;
double text_slant = 0.0, text_extend = 1.0;

unsigned  num_dev_fonts = 0;
unsigned  num_phys_fonts = 0;
int current_font = -1;

#define PHYSICAL 1
#define VIRTUAL 2

#define TYPE1 1
#define PK 2
#define TRUETYPE 3

#define DEFAULT_MAP_FILE "fonts.map"

static struct dev_font {
  char short_name[7];	/* Needs to be big enough to hold name "Fxxx"
			   where xxx is number of largest font */
  unsigned char used_on_this_page, format;
  char *tex_name;
  spt_t sptsize;
  pdf_obj *font_resource;
  char *used_chars;
  double extend, slant;
  int remap;
} *dev_font = NULL;

static unsigned max_device_fonts = 0;

void dev_fonts_need (unsigned n)
{
  if (n > max_device_fonts) {
    max_device_fonts = MAX(max_device_fonts+MAX_FONTS, n);
    dev_font = RENEW (dev_font, max_device_fonts, struct dev_font);
  }
}

struct map_record {
   char *tex_name, *font_name, *enc_name;
   double slant, extend;
   int remap;
}  *font_map = NULL;

unsigned int num_font_map = 0, max_font_map = 0;

static void font_maps_need (int n)
{
  if (n > max_font_map) {
    max_font_map = MAX(max_font_map+MAX_FONTS, n);
    font_map = RENEW (font_map, max_font_map, struct map_record);
  }
  return;
}

static void init_map_record (struct map_record *r) 
{
  r->tex_name = NULL;
  r->enc_name = NULL;
  r->font_name = NULL;
  r->slant = 0.0;
  r->extend = 1.0;
  r->remap = 0.0;
  return;
}

static void release_map_record (struct map_record *r)
{
  if (r && r->tex_name)
    RELEASE (r->tex_name);
  if (r && r->enc_name)
    RELEASE (r->enc_name);
  if (r && r->font_name)
    RELEASE (r->font_name);
}


static void fill_in_defaults (struct map_record *this_map_record)
{
  if (this_map_record -> enc_name != NULL && 
      (!strcmp (this_map_record->enc_name, "default") ||
       !strcmp (this_map_record->enc_name, "none"))) {
    RELEASE(this_map_record->enc_name);
    this_map_record -> enc_name = NULL;
  }
  if (this_map_record -> font_name != NULL && 
      (!strcmp (this_map_record->font_name, "default") ||
       !strcmp (this_map_record->font_name, "none"))) {
    RELEASE(this_map_record->font_name);
    this_map_record -> font_name = NULL;
  }
  /* We *must* fill in a font_name either explicitly or by default
     (the tex_name) */
  if (this_map_record -> font_name == NULL) {
    this_map_record -> font_name = NEW (strlen(this_map_record->tex_name)+1, char);
    strcpy (this_map_record->font_name, this_map_record->tex_name);
  }
  return;
}

void dev_read_mapfile (char *filename)
{
  FILE *mapfile;
  char *full_map_filename, *start = NULL, *end, *tex_name;
  if (verbose > 0)
    fprintf (stderr, "<%s", filename);
  full_map_filename = kpse_find_file (filename, kpse_fontmap_format,
				      0);
  if (full_map_filename == NULL || 
      (mapfile = MFOPEN (full_map_filename, FOPEN_R_MODE)) == NULL) {
    fprintf (stderr, "Warning:  Couldn't open font map file %s\n", filename);
    mapfile = NULL;
  }
  if (mapfile) {
    while ((start = mfgets (work_buffer, WORK_BUFFER_SIZE, mapfile)) !=
	   NULL) {
      end = work_buffer + strlen(work_buffer);
      skip_white (&start, end);
      if (start >= end)
	continue;
      if (*start == '%')
	continue;
      if ((tex_name = parse_ident (&start, end)) == NULL)
	continue;
      /* Parse record line in map file.  First two fields (after TeX font
	 name) are position specific.  Arguments start at the first token
	 beginning with a  '-' */
      font_maps_need (num_font_map+1);
      init_map_record(font_map+num_font_map);
      font_map[num_font_map].tex_name = tex_name;
      skip_white (&start, end);
      if (*start != '-') {
	font_map[num_font_map].enc_name = parse_ident (&start, end); /* May be null */  
	skip_white (&start, end);
      }
      if (*start != '-') {
	font_map[num_font_map].font_name = parse_ident (&start, end); /* May be null */
	skip_white (&start, end);
      }
      /* Parse any remaining arguments */ 
      while (start+1 < end && *start == '-') {
	char *number;
	switch (*(start+1)) {
	case 's': /* Slant option */
	  start += 2;
	  skip_white (&start, end);
	  if (start < end && 
	      (number = parse_number(&start, end))) {
	    font_map[num_font_map].slant = atof (number);
	    RELEASE (number);
	  } else {
	    fprintf (stderr, "\n\nMissing slant value in map file for %s\n\n",
		     tex_name);
	  }
	  break;
	case 'e': /* Extend option */
	  start += 2;
	  skip_white (&start, end);
	  if (start < end && 
	      (number = parse_number(&start, end))) {
	    font_map[num_font_map].extend = atof (number);
	    RELEASE (number);
	  } else {
	    fprintf (stderr, "\n\nMissing extend value in map file for %s\n\n",
		     tex_name);
	  }
	  break;
	case 'r': /* Remap option */
	  start += 2;
	  skip_white (&start, end);
	  font_map[num_font_map].remap = 1;
	  break;
	default: 
	  fprintf (stderr, "\n\nWarning: Unrecognized option in map file %s: -->%s<--\n\n",
		   tex_name, start);
	  start = end;
	}
	skip_white (&start, end);
      }
      fill_in_defaults (font_map+num_font_map);
      num_font_map += 1;
    }
    MFCLOSE (mapfile);
    if (verbose > 0)
      fprintf (stderr, ">");
  }
  return;
}

struct map_record *get_map_record (const char *tex_name)
{
  struct map_record *result = NULL;
  int tried_default = 0;
  unsigned int i;
  if (!font_map && !tried_default) {
    dev_read_mapfile (DEFAULT_MAP_FILE);
    tried_default = 1;
  }
  if (!font_map)
    return result;
  for (i=0; i<num_font_map; i++) {
    if (!strcmp (font_map[i].tex_name, tex_name)) {
      result = font_map+i;
      break;
    }
  }
  return result;
}

/*
 * reset_text_state() outputs a BT
 * and does any necessary coordinate transformations
 * to get ready to ship out text
 */

static void reset_text_state(void)
{
  int len;
  text_xorigin = 0;
  text_yorigin = 0;
  text_offset = 0;
  /* 
   * We need to reset the line matrix to handle slanted fonts 
   */
  len = sprintf (format_buffer, " BT");
  if (current_font >= 0 && /* If not at top of page */
      (dev_font[current_font].slant != 0.0 ||
       dev_font[current_font].extend != 1.0)) {
    len += sprintf (format_buffer+len, " %.7g 0 %.3g 1 ",
		    dev_font[current_font].extend,
		    dev_font[current_font].slant);
    len += centi_u_to_a (format_buffer+len, IDIVRND (text_xorigin, CENTI_PDF_U));
    format_buffer[len++] = ' ';
    len += centi_u_to_a (format_buffer+len, IDIVRND (text_yorigin, CENTI_PDF_U));
    format_buffer[len++] = ' ';
    format_buffer[len++] = 'T';
    format_buffer[len++] = 'm';
  }
  pdf_doc_add_to_page (format_buffer, len);
}

static void text_mode (void)
{
  switch (motion_state) {
  case STRING_MODE:
    pdf_doc_add_to_page (")]TJ", 4);
  case TEXT_MODE:
    break;
  case GRAPHICS_MODE:
    reset_text_state();
    break;
  }
  motion_state = TEXT_MODE;
  text_offset = 0;
  return;
}

void graphics_mode (void)
{
  switch (motion_state) {
  case GRAPHICS_MODE:
    break;
  case STRING_MODE:
    pdf_doc_add_to_page (")]TJ", 4);
  case TEXT_MODE:
    pdf_doc_add_to_page (" ET", 3);
    break;
  }
  motion_state = GRAPHICS_MODE;
  return;
}

static void string_mode (spt_t xpos, spt_t ypos, double slant, double extend)
{
  spt_t delx, dely;
  int len = 0;
  switch (motion_state) {
  case STRING_MODE:
    break;
  case GRAPHICS_MODE:
    reset_text_state();
    /* Fall through now... */
    /* Following may be necessary after a rule (and also after
       specials) */
  case TEXT_MODE:
    delx = xpos - text_xorigin;
    {
      spt_t rounded_delx, desired_delx;
      spt_t rounded_dely, desired_dely;
      spt_t dvi_xerror, dvi_yerror;

      /* First round dely (it is needed for delx) */
      dely = ypos - text_yorigin;
      desired_dely = dely;
      rounded_dely = IDIVRND(desired_dely, CENTI_PDF_U) * CENTI_PDF_U;
      /* Next round delx, precompensating for line transformation matrix */
      desired_delx = (delx-desired_dely*slant)/extend;
      rounded_delx = IDIVRND(desired_delx, CENTI_PDF_U) * CENTI_PDF_U;
      /* Estimate errors in DVI units */
      dvi_yerror = (desired_dely - rounded_dely);
      dvi_xerror = (extend*(desired_delx - rounded_delx)+slant*dvi_yerror);
      format_buffer[len++] = ' ';
      len += centi_u_to_a (format_buffer+len, rounded_delx/CENTI_PDF_U);
      format_buffer[len++] = ' ';
      len += centi_u_to_a (format_buffer+len, rounded_dely/CENTI_PDF_U);
      pdf_doc_add_to_page (format_buffer, len);
      len = 0;
      pdf_doc_add_to_page (" TD[(", 5);
      text_xorigin = xpos-dvi_xerror;
      text_yorigin = ypos-dvi_yerror;
    }
    text_offset = 0;
    break;
  }
  motion_state = STRING_MODE;
  return;
}

/* The purpose of the following routine is to force a Tf only
   when it's actually necessary.  This became a problem when the
   VF code was added.  The VF spec says to instantiate the
   first font contained in the VF file before drawing a virtual
   character.  However, that font may not be used for
   many characters (e.g. small caps fonts).  For this reason, 
   dev_select_font() should not force a "physical" font selection.
   This routine prevents a PDF Tf font selection until there's
   really a character in that font.  */

static void dev_set_font (int font_id)
{
  int len = 0;
  text_mode();
  len = sprintf (format_buffer, "/%s ", dev_font[font_id].short_name);
  len += centi_u_to_a (format_buffer+len, IDIVRND(dev_font[font_id].sptsize, CENTI_PDF_U));
  format_buffer[len++] = ' ';
  format_buffer[len++] = 'T';
  format_buffer[len++] = 'f';
  if (dev_font[font_id].slant != text_slant ||
      dev_font[font_id].extend != text_extend) {
    len += sprintf (format_buffer+len, " %.7g 0 %.3g 1 ",
		    dev_font[font_id].extend,
		    dev_font[font_id].slant);
    len += centi_u_to_a (format_buffer+len, IDIVRND(text_xorigin, CENTI_PDF_U));
    format_buffer[len++] = ' ';
    len += centi_u_to_a (format_buffer+len, IDIVRND(text_yorigin, CENTI_PDF_U));
    format_buffer[len++] = ' ';
    format_buffer[len++] = 'T';
    format_buffer[len++] = 'm';
     /* There's no longer any uncertainty about where we are */
    text_slant = dev_font[font_id].slant;
    text_extend = dev_font[font_id].extend;
  }
  pdf_doc_add_to_page (format_buffer, len);
  /* Add to Font list in Resource dictionary for this page */
  if (!dev_font[font_id].used_on_this_page) { 
    pdf_doc_add_to_page_fonts (dev_font[font_id].short_name,
			       pdf_link_obj(dev_font[font_id].font_resource));
    dev_font[font_id].used_on_this_page = 1;
  }
  current_font = font_id;
  return;
}

void dev_set_string (spt_t xpos, spt_t ypos, unsigned char *s, int
		     length, spt_t width, int font_id)
{
  int len = 0;
  long kern;
  
  if (font_id != current_font)
    dev_set_font(font_id); /* Force a Tf since we are actually trying
			       to write a character */
  /* Kern is in units of character units, i.e., 1000 = 1 em. */
  /* The following formula is of the form a*x/b where a, x, and b are
     long integers.  Since in integer arithmetic (a*x) could overflow
     and a*(x/b) would not be accurate, we use floating point
     arithmetic rather than trying to do this all with integer
     arithmetic. */
  kern =
    (1000.0/dev_font[font_id].extend*(text_xorigin+text_offset-xpos))/dev_font[font_id].sptsize;
  
  if (labs(ypos-text_yorigin) > CENTI_PDF_U || /* CENTI_PDF_U is smallest resolvable dimension */
      abs(kern) > 32000) { /* Some PDF Readers fail on large kerns */
    text_mode();
    kern = 0;
  }
  if (motion_state != STRING_MODE)
    string_mode(xpos, ypos, dev_font[font_id].slant, dev_font[font_id].extend);
  else if (kern != 0) {
    text_offset -=
      kern*dev_font[font_id].extend*(dev_font[font_id].sptsize/1000.0);
    /* Same issues as earlier.  Use floating point for simplicity */
    /* This routine needs to be fast, so we don't call sprintf() or
       strcpy() */
    format_buffer[len++] = ')';
    len += inttoa (format_buffer+len, kern);
    format_buffer[len++] = '(';
    pdf_doc_add_to_page (format_buffer, len);
    len = 0;
  }
  len += pdfobj_escape_str (format_buffer+len, FORMAT_BUF_SIZE-len, s,
			    length,
			    dev_font[font_id].remap);
  pdf_doc_add_to_page (format_buffer, len);

  /* Record characters used for partial font embedding */
  /* Fonts without pfbs don't get counted and have used_chars set to
     null */
  if (dev_font[font_id].used_chars != NULL) {
    int i;
    if (dev_font[font_id].remap)
      for (i=0; i<length; i++){
	(dev_font[font_id].used_chars)[twiddle(s[i])] = 1;
      }
    else 
      for (i=0; i<length; i++){
	(dev_font[font_id].used_chars)[s[i]] = 1;
      }
  }
  text_offset += width;
}

void dev_init (double scale, double x_offset, double y_offset)
{
  dvi2pts = scale;
  hoffset = x_offset;
  voffset = y_offset;
  if (debug) fprintf (stderr, "dev_init:\n");
  graphics_mode();
  dev_clear_color_stack();
  dev_clear_xform_stack();
}

void dev_close (void)
{
  /* Set page origin now that user has had plenty of time
     to set page size */
  pdf_doc_set_origin((double) hoffset, (double)
		     dev_page_height()-voffset);
}

void dev_add_comment (char *comment)
{
  pdf_doc_creator (comment);
}


/*  BOP, EOP, and FONT section.
   BOP and EOP manipulate some of the same data structures
   as the font stuff */ 

#define GRAY 1
#define RGB 2
#define CMYK 3
struct color {
  int colortype;
  double c1, c2, c3, c4;
} colorstack[MAX_COLORS], background = {GRAY, 1.0, 1.0, 1.0, 1.0},
    default_color = {GRAY, 0.0, 0.0, 0.0, 0.0};

#include "colors.h"

struct color color_by_name (char *s) 
{
  int i;
  struct color result;
  for (i=0; i<sizeof(colors_by_name)/sizeof(colors_by_name[0]); i++) {
    if (!strcmp (s, colors_by_name[i].name)) {
      break;
    }
  }
  if (i == sizeof(colors_by_name)/sizeof(colors_by_name[0])) {
    fprintf (stderr, "Color \"%s\" no known.  Using \"Black\" instead.\n", s);
    result = default_color;
  } else {
    result = colors_by_name[i].color;
  }
  return result;
}

static int num_colors = 0;

static void fill_page (void)
{
  if (background.colortype == GRAY && background.c1 == 1.0)
    return;
  switch (background.colortype) {
  case GRAY:
    sprintf (format_buffer, " q 0 w %.3f g %.3f G", background.c1, background.c1);
    break;
  case RGB:
    sprintf (format_buffer, " q 0 w %.3f %.3f %.3f rg %.3f %.3f %.3f RG",
	     background.c1, background.c2, background.c3,
	     background.c1, background.c2, background.c3);
    break;
  case CMYK:
    sprintf (format_buffer, " q 0 w %.3f %.3f %.3f %.3f k %.3f %.3f %.3f %.3f K ",
	     background.c1, background.c2, background.c3, background.c4,
	     background.c1, background.c2, background.c3, background.c4);
    break;
  }
  pdf_doc_this_bop (format_buffer, strlen(format_buffer));
  sprintf (format_buffer,
	   " 0 0 m %.2f 0 l %.2f %.2f l 0 %.2f l b Q ",
	   dev_page_width(), dev_page_width(), dev_page_height(),
	   dev_page_height());
  pdf_doc_this_bop (format_buffer, strlen(format_buffer));
  return;
}

void dev_bg_rgb_color (double r, double g, double b)
{
  background.colortype = RGB;
  background.c1 = r;
  background.c2 = g;
  background.c3 = b;
  return;
}

void dev_bg_cmyk_color (double c, double m, double y, double k)
{
  background.colortype = CMYK;
  background.c1 = c;
  background.c2 = m;
  background.c3 = y;
  background.c4 = k;
  return;
}

void dev_bg_gray (double value)
{
  background.colortype = GRAY;
  background.c1 = value;
  return;
}

void dev_bg_named_color (char *s)
{
  struct color color = color_by_name (s);
  switch (color.colortype) {
  case GRAY:
    dev_bg_gray (color.c1);
    break;
  case RGB:
    dev_bg_rgb_color (color.c1, color.c2, color.c3);
    break;
  case CMYK:
    dev_bg_cmyk_color (color.c1, color.c2, color.c3, color.c4);
    break;
  }
  return;
}

static void dev_clear_color_stack (void)
{
  num_colors = 0;
  return;
}
static void dev_set_color (struct color color)
{
  switch (color.colortype) {
    int len;
  case RGB:
    len = sprintf (format_buffer, " %.2f %.2f %.2f",
		   color.c1,
		   color.c2,
		   color.c3);
    pdf_doc_add_to_page (format_buffer, len);
    pdf_doc_add_to_page (" rg", 3);
    pdf_doc_add_to_page (format_buffer, len);
    pdf_doc_add_to_page (" RG", 3);
    break;
  case CMYK:
    len = sprintf (format_buffer, " %.2f %.2f %.2f %.2f",
		   color.c1,
		   color.c2,
		   color.c3,
		   color.c4);
    pdf_doc_add_to_page (format_buffer, len);
    pdf_doc_add_to_page (" k", 2);
    pdf_doc_add_to_page (format_buffer, len);
    pdf_doc_add_to_page (" K ", 3);
    break;
  case GRAY:
    len = sprintf (format_buffer, " %.2f", color.c1);
    pdf_doc_add_to_page (format_buffer, len);
    pdf_doc_add_to_page (" g", 2);
    pdf_doc_add_to_page (format_buffer, len);
    pdf_doc_add_to_page (" G", 2);
    break;
  default:
    ERROR ("Internal error: Invalid default color item");
  }
}


void dev_do_color (void) 
{
  if (num_colors == 0) {
    dev_set_color (default_color);
  } else {
    dev_set_color (colorstack[num_colors-1]);
  }
  return;
}

void dev_set_def_rgb_color (double r, double g, double b)
{
  default_color.c1 = r;
  default_color.c2 = g;
  default_color.c3 = b;
  default_color.colortype = RGB;
  dev_do_color();
  return;
}

void dev_set_def_gray (double g) 
{
  default_color.c1 = g;
  default_color.colortype = GRAY;
  dev_do_color();
  return;
}

void dev_set_def_named_color (char *s)
{
  struct color color = color_by_name (s);
  switch (color.colortype) {
  case GRAY:
    dev_set_def_gray (color.c1);
    break;
  case RGB:
    dev_set_def_rgb_color (color.c1, color.c2, color.c3);
    break;
  case CMYK:
    dev_set_def_cmyk_color (color.c1, color.c2, color.c3, color.c4);
    break;
  }
  return;
}

void dev_set_def_cmyk_color (double c, double m, double y, double k)
{
  default_color.c1 = c;
  default_color.c2 = m;
  default_color.c3 = y;
  default_color.c4 = k;
  default_color.colortype = CMYK;
  dev_do_color();
  return;
}

void dev_begin_named_color (char *s)
{
  struct color color = color_by_name (s);
  switch (color.colortype) {
  case GRAY:
    dev_begin_gray (color.c1);
    break;
  case RGB:
    dev_begin_rgb_color (color.c1, color.c2, color.c3);
    break;
  case CMYK:
    dev_begin_cmyk_color (color.c1, color.c2, color.c3, color.c4);
    break;
  }
  return;
}

void dev_begin_rgb_color (double r, double g, double b)
{
  if (num_colors >= MAX_COLORS) {
    fprintf (stderr, "\ndev_set_color:  Exceeded depth of color stack\n");
    return;
  }
  colorstack[num_colors].c1 = r;
  colorstack[num_colors].c2 = g;
  colorstack[num_colors].c3 = b;
  colorstack[num_colors].colortype = RGB;
  num_colors+= 1;
  dev_do_color();
}

void dev_begin_cmyk_color (double c, double m, double y, double k)
{
  if (num_colors >= MAX_COLORS) {
    fprintf (stderr, "\ndev_set_color:  Exceeded depth of color stack\n");
    return;
  }
  colorstack[num_colors].c1 = c;
  colorstack[num_colors].c2 = m;
  colorstack[num_colors].c3 = y;
  colorstack[num_colors].c4 = k;
  colorstack[num_colors].colortype = CMYK;
  num_colors+= 1;
  dev_do_color();
}

void dev_begin_gray (double value)
{
  if (num_colors >= MAX_COLORS) {
    fprintf (stderr, "\ndev_begin_gray:  Exceeded depth of color stack\n");
    return;
  }
  colorstack[num_colors].c1 = value;
  colorstack[num_colors].colortype = GRAY;
  num_colors+= 1;
  dev_do_color();
}

void dev_end_color (void)
{
  if (num_colors <= 0) {
    fprintf (stderr, "\ndev_set_color:  End color with no corresponding begin color\n");
    return;
  }
  num_colors -= 1;
  dev_do_color();
}

static int num_transforms = 0;

static void dev_clear_xform_stack (void)
{
  num_transforms = 0;
  return;
}

void dev_begin_xform (double xscale, double yscale, double rotate,
		      double x_user, double y_user)
{
  double c, s;
  if (num_transforms >= MAX_TRANSFORMS) {
    fprintf (stderr, "\ndev_begin_xform:  Exceeded depth of transformation stack\n");
    return;
  }
  c = ROUND (cos(rotate),1e-5);
  s = ROUND (sin(rotate),1e-5);
  sprintf (work_buffer, " q %g %g %g %g %.2f %.2f cm",
	   xscale*c, xscale*s, -yscale*s, yscale*c,
	   (1.0-xscale*c)*x_user+yscale*s*y_user,
	   -xscale*s*x_user+(1.0-yscale*c)*y_user);
  pdf_doc_add_to_page (work_buffer, strlen(work_buffer));
  num_transforms += 1;
  return;
}

void dev_end_xform (void)
{
  if (num_transforms <= 0) {
    fprintf (stderr, "\ndev_end_xform:  End transform with no corresponding begin\n");
    return;
  }
  pdf_doc_add_to_page (" Q", 2);
  num_transforms -= 1;
  /* Unfortunately, the following two lines are necessary in case of a font or color
     change inside of the save/restore pair.  Anything that was done
     there must be redone, so in effect, we make no assumptions about
     what fonts. We act like we are starting a new page */
  dev_reselect_font();
  dev_do_color();
  return;
}

int dev_xform_depth (void)
{
  return num_transforms;
}

void dev_close_all_xforms (int depth)
{
  if (num_transforms > depth) {
    fprintf (stderr, "\nspecial: Closing pending transformations at end of page/XObject\n");
    while (num_transforms > depth) {
      num_transforms -= 1;
      pdf_doc_add_to_page (" Q", 2);
    }
    dev_reselect_font();
    dev_do_color();
  }
  return;
}


/* The following routine is here for forms.  Since
   a form is self-contained, it will need its own Tf command
   at the beginningg even if it is continuing to set type
   in the current font.  This routine simply forces reinstantiation
   of the current font. */
void dev_reselect_font(void)
{
  int i;
  current_font = -1;
  for (i=0; i<num_dev_fonts; i++) {
    dev_font[i].used_on_this_page = 0;
  }
  text_slant = 0.0;
  text_extend = 1.0;
}

static void bop_font_reset(void)
{
  dev_reselect_font();
}

void dev_bop (void)
{
#ifdef MEM_DEBUG
MEM_START
#endif
  if (debug) {
    fprintf (stderr, "dev_bop:\n");
  }
  pdf_doc_new_page ();
  graphics_mode();
  {
    text_slant = 0.0;
    text_extend = 1.0;
  }
  bop_font_reset();
  /* This shouldn't be necessary because line widths are now
     explicitly set for each rule */
  /*  pdf_doc_add_to_page ("0 w", 3); */
  dev_do_color(); /* Set text color since new page loses color state */
#ifdef MEM_DEBUG
MEM_END
#endif
}

void dev_eop (void)
{
#ifdef MEM_DEBUG
MEM_START
#endif
  if (debug) {
    fprintf (stderr, "dev_eop:\n");
  }
  graphics_mode();
  dev_close_all_xforms(0);
  fill_page();
  pdf_doc_finish_page ();
  /* Finish any pending PS specials */
  mp_eop_cleanup();
#ifdef MEM_DEBUG
MEM_END
#endif
}

int dev_locate_font (const char *tex_name, spt_t ptsize)
{
  int i;
  int this_font;

  if (ptsize == 0) {
    ERROR ("locate_dev_font() called with ptsize = 0");
  }
  /* Make sure we have room for a new one, even though we
     may not actually create one */
  dev_fonts_need (num_dev_fonts+1);
  this_font = num_dev_fonts;
  
  for (i=0; i<this_font; i++) {
    /* PK must match in name and size to resolve to the same device
       font */
    if (dev_font[i].tex_name &&
	strcmp (tex_name, dev_font[i].tex_name) == 0 &&
	dev_font[i].sptsize == ptsize &&
	dev_font[i].format == PK)
      break;
    /* Scaleable fonts must match in name; however, this routine
       must return a different id if the ptsize is different */
    if (dev_font[i].tex_name &&
	strcmp (tex_name, dev_font[i].tex_name) == 0 &&
	dev_font[i].format != PK)
      break;
  }
  if (i == this_font) { /* There is no physical font we can use */
    struct map_record *map_record;
    int font_id = -1, font_format = -1, tfm_id = -1, encoding_id = -1;
    int remap = 0;
    double extend= 1.0, slant = 0.0;
    const char *font_name;
    char short_name[7];
    /* Get appropriate info from map file (yes, PK fonts at two
       different point sizes would be looked up twice unecessarily) */
    if ((map_record = get_map_record (tex_name))) {
      remap = map_record -> remap;
      slant = map_record -> slant;
      extend = map_record -> extend;
      font_name = map_record -> font_name;
    } else {
      font_name = tex_name;
    }
    if (verbose>1){
      if (map_record) {
	fprintf (stderr, "\nfontmap: %s -> %s", tex_name,
		 map_record->font_name);
	if (map_record->enc_name)
	  fprintf (stderr, "(%s)", map_record->enc_name);
	if (map_record->slant)
	  fprintf (stderr, "[slant=%g]", map_record->slant);
	if (map_record->extend != 1.0)
	  fprintf (stderr, "[extend=%g]", map_record->extend);
	if (map_record->remap)
	  fprintf (stderr, "[remap]");
	fprintf (stderr, "\n");
      } else {
	fprintf (stderr, "\nfontmap: %s (no map)\n", tex_name);
      }
    }
    /* If this font has an encoding specified on the record, get its id */
    if (map_record && map_record -> enc_name != NULL) {
      encoding_id = get_encoding (map_record -> enc_name);
    } else { /* Otherwise set the encoding_id to -1 */
      encoding_id = -1;
    }
    tfm_id = tfm_open (tex_name);
    /* We assume, for now that we will find this as a physical font,
       as opposed to a vf, so we need a device name to tell the
       lower-level routines what we want this to be called.  We'll
       blast this name away later if we don't need it. */
    short_name[0] = 'F';
    inttoa (short_name+1, num_phys_fonts+1);
    if ((font_id = type1_font (font_name, tfm_id,
			       short_name, encoding_id, remap))>=0) {
      font_format = TYPE1;
#ifdef HAVE_TTF_FORMATS
    } else if ((font_id = ttf_font (font_name, tfm_id,
				    short_name, encoding_id, remap))>=0) {
      font_format = TRUETYPE;
#endif /* HAVE_TTF_FORMATS */
    } else if ((font_id = pk_font (font_name, ptsize*dvi2pts,
				   tfm_id,
				   short_name))>=0) {
      font_format = PK;
    }
    if (font_format >= 0) { /* This is a new physical font and we found a physical
			       font we can use */
      strcpy (dev_font[this_font].short_name, short_name);
      dev_font[this_font].tex_name = NEW (strlen (tex_name)+1, char);
      strcpy (dev_font[this_font].tex_name, tex_name);
      dev_font[this_font].sptsize = ptsize;
      dev_font[this_font].format = font_format;
      dev_font[this_font].slant = slant;
      dev_font[this_font].extend = extend;
      dev_font[this_font].remap = remap;
      dev_font[this_font].used_on_this_page = 0;
      switch (font_format) {
      case TYPE1:
	dev_font[this_font].font_resource =
	  type1_font_resource(font_id);
	dev_font[this_font].used_chars = type1_font_used(font_id);
	break;
#ifdef HAVE_TTF_FORMATS
      case TRUETYPE:
	dev_font[this_font].font_resource =
	  ttf_font_resource(font_id);
	dev_font[this_font].used_chars = ttf_font_used(font_id);
	break;
#endif /* HAVE_TTF_FORMATS */
      case PK:
	dev_font[this_font].font_resource = pk_font_resource (font_id);
	dev_font[this_font].used_chars = pk_font_used(font_id);
	break;
      default:
	ERROR ("Impossible font format in dev_locate_font()");
      }
      num_phys_fonts += 1;
    } else { /* No appropriate physical font exists */
      this_font = -1; /* A flag indicating no physical font */
    }
  } else { /* A previously existing physical font can be used;
	      however, this routine must return a distinct ID if the
	      ptsizes are different.  Copy the information from the
	      previous record to the new record */
    strcpy (dev_font[this_font].short_name, dev_font[i].short_name);
    dev_font[this_font].tex_name = NEW (strlen (tex_name)+1, char);
    strcpy (dev_font[this_font].tex_name, tex_name);
    dev_font[this_font].sptsize = ptsize;
    dev_font[this_font].format = dev_font[i].format;
    dev_font[this_font].used_chars = dev_font[i].used_chars;
    dev_font[this_font].slant = dev_font[i].slant;
    dev_font[this_font].extend = dev_font[i].extend;
    dev_font[this_font].remap = dev_font[i].remap;
    /* The value in useD_on_this_page will be incorrect if the font
       has already been used on a page in a different point size.
       It's too hard to do right.  The only negative consequence is
       that there will be an attempt to add the resource to the page
       resource dict.  However, the second attempt will do nothing */
    dev_font[this_font].used_on_this_page = 0;
    dev_font[this_font].font_resource = pdf_link_obj(dev_font[i].font_resource);
    /* These two fonts are treated as having the same physical
       "used_chars" */
    dev_font[this_font].used_chars = dev_font[i].used_chars;
  }
  if (this_font >= 0)
    num_dev_fonts += 1;
  return this_font;
}
  
void dev_close_all_fonts(void)
{
  int i;
  for (i=0; i<num_dev_fonts; i++) {
    pdf_release_obj (dev_font[i].font_resource);
    RELEASE (dev_font[i].tex_name);
  }
  if (dev_font)
    RELEASE (dev_font);

  /* Release all map entries */
  for (i=0; i<num_font_map; i++) {
    release_map_record (font_map+i);
  }

  if (font_map)
    RELEASE (font_map);
  /* Close the various font handlers */
  type1_close_all();
  pk_close_all();
#ifdef HAVE_TTF_FORMATS   
  ttf_close_all();
#endif   

  /* Now do encodings. */
  encoding_flush_all();
}

void dev_rule (spt_t xpos, spt_t ypos, spt_t width, spt_t height)
{
  int len = 0;
  long w, p1, p2, p3, p4;
  graphics_mode();
   /* Is using a real stroke the right thing to do?  It seems to preserve
      the logical meaning of a "rule" as opposed to a filled rectangle.
      I am assume the reader can more intelligently render a rule than a filled rectangle */
  if (width> height) {  /* Horizontal stroke? */
    w = IDIVRND(height, CENTI_PDF_U);
    p1 = IDIVRND(xpos, CENTI_PDF_U);
    p2 = IDIVRND (2*ypos+height, 2*CENTI_PDF_U);
    p3 = IDIVRND(xpos+width,CENTI_PDF_U);
    p4 = IDIVRND (2*ypos+height, 2*CENTI_PDF_U);
  } else { /* Vertical stroke */
    w = IDIVRND(width,CENTI_PDF_U);
    p1 = IDIVRND (2*xpos+width, 2*CENTI_PDF_U);
    p2 = IDIVRND(ypos, CENTI_PDF_U);
    p3 = IDIVRND (2*xpos+width, 2*CENTI_PDF_U);
    p4 = IDIVRND(ypos+height,CENTI_PDF_U);
  }
  /* This needs to be quick */
  {
    format_buffer[len++] = ' ';
    len += centi_u_to_a (format_buffer+len, w);
    format_buffer[len++] = ' ';
    format_buffer[len++] = 'w';
    format_buffer[len++] = ' ';
    len += centi_u_to_a (format_buffer+len, p1);
    format_buffer[len++] = ' ';
    len += centi_u_to_a (format_buffer+len, p2);
    format_buffer[len++] = ' ';
    format_buffer[len++] = 'm';
    format_buffer[len++] = ' ';
    len += centi_u_to_a (format_buffer+len, p3);
    format_buffer[len++] = ' ';
    len += centi_u_to_a (format_buffer+len, p4);
    format_buffer[len++] = ' ';
    format_buffer[len++] = 'l';
    format_buffer[len++] = ' ';
    format_buffer[len++] = 'S';
  }
  pdf_doc_add_to_page (format_buffer, len);
}

/* The following routines tell the coordinates in true Adobe points
   with the coordinate system having its origin at the bottom
   left of the page. */

double dev_phys_x (void)
{
  return dvi_dev_xpos()*dvi_tell_mag() + hoffset;
}

double dev_phys_y (void)
{
  return dev_page_height() + dvi_tell_mag()*dvi_dev_ypos() -voffset;
}

static int src_special (char *buffer, UNSIGNED_QUAD size) {
  char *start = buffer;
  char *end = buffer + size;
  int result = 0;
  skip_white (&start, end);
  if ((start+3 < end) &&
      (!strncmp ("src:", start, 4)))
    result = 1;
  return result;
}

void dev_do_special (void *buffer, UNSIGNED_QUAD size, spt_t x_user, 
		     spt_t y_user)
{
  double dev_xuser, dev_yuser;
  dev_xuser = ((double) x_user) / ((double) PDF_U);
  dev_yuser = ((double) -y_user) / ((double) PDF_U);
  graphics_mode();
  if (!pdf_parse_special (buffer, size, dev_xuser, dev_yuser) &&
      !tpic_parse_special (buffer, size, dev_xuser, dev_yuser) &&
      !htex_parse_special (buffer, size) &&
      !color_special (buffer, size) &&
      !ps_parse_special (buffer, size, dev_xuser, dev_yuser) &&
      !src_special (buffer, size)) {
    fprintf (stderr, "\nUnrecognized special ignored");
    dump (buffer, ((char *)buffer)+size);
  }
}

static unsigned dvi_stack_depth = 0;
static int dvi_tagged_depth = -1;
static unsigned char link_annot = 1;

void dev_link_annot (unsigned char flag)
{
  link_annot = flag;
}

void dev_stack_depth (unsigned int depth)
{
  /* If decreasing below tagged_depth */
  if (link_annot && 
      dvi_stack_depth == dvi_tagged_depth &&
      depth == dvi_tagged_depth - 1) {
  /* See if this appears to be the end of a "logical unit"
     that's been broken.  If so, flush the logical unit */
    pdf_doc_flush_annot();
  }
  dvi_stack_depth = depth;
  return;
}

/* The following routines setup and tear down a callback at
   a certain stack depth.  This is used to handle broken (linewise)
   links */

void dev_tag_depth (void)
{
  dvi_tagged_depth = dvi_stack_depth;
  dvi_compute_boxes (1);
  return;
}

void dev_untag_depth (void)
{
  dvi_tagged_depth = -1;
  dvi_compute_boxes (0);
  return;
}

void dev_expand_box (spt_t width, spt_t height, spt_t depth)
{
  double phys_width, phys_height, phys_depth, scale;
  if (link_annot && dvi_stack_depth >= dvi_tagged_depth) {
    scale = dvi2pts*dvi_tell_mag();
    phys_width = scale*width;
    phys_height = scale*height;
    phys_depth = scale*depth;
    pdf_doc_expand_box (dev_phys_x(), dev_phys_y()-phys_depth,
			dev_phys_x()+phys_width,
			dev_phys_y()+phys_height);
  }
}















==> dvipdfm/pdfdev.h <==
/*  $Header$

    This is dvipdfm, a DVI to PDF translator.
    Copyright (C) 1998, 1999 by Mark A. Wicks

    This program is free software; you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation; either version 2 of the License, or
    (at your option) any later version.

    This program is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with this program; if not, write to the Free Software
    Foundation, Inc., 59 Temple Place, Suite 330, Boston, MA  02111-1307  USA
    
    The author may be contacted via the e-mail address

	mwicks@kettering.edu
*/

	
#ifndef PDFDEV_H
#define PDFDEV_H

#include "numbers.h"
#include "pdfobj.h"

typedef signed long spt_t;

extern void dev_init(double scale, double x_offset, double y_offset);
extern void dev_set_verbose (void);
extern double pdf_dev_scale (void);
extern void dev_close (void);
extern void dev_read_mapfile (char *filename);
extern int dev_locate_font (const char *name, spt_t ptsize);
extern int dev_font_tfm (int dev_font_id);
extern spt_t dev_font_sptsize (int dev_font_id);
extern void dev_close_all_fonts (void);
extern void dev_bop (void);
extern void dev_eop (void);
extern void dev_reselect_font (void);
extern void dev_set_string (spt_t xpos, spt_t ypos, unsigned char *ch,
			    int len, spt_t width, int font_id);
extern void dev_set_page_size (double width, double height);
extern void dev_rule (spt_t xpos, spt_t ypos, spt_t width, spt_t height);
extern double dev_phys_x (void);
extern double dev_phys_y (void);
extern void dev_begin_rgb_color (double r, double g, double b);
extern void dev_set_def_rgb_color (double r, double g, double b);
extern void dev_begin_cmyk_color (double c, double m, double y, double k);
extern void dev_set_def_cmyk_color (double c, double m, double y, double k);
extern void dev_begin_gray (double value);
extern void dev_set_def_gray (double value);
extern void dev_begin_named_color (char *s);
extern void dev_set_def_named_color (char *s);
extern void dev_end_color (void);
extern void dev_do_color(void);
extern void dev_bg_rgb_color (double r, double g, double b);
extern void dev_bg_cmyk_color (double c, double m, double y, double k);
extern void dev_bg_gray (double value);
extern void dev_bg_named_color (char *s);
extern void dev_begin_xform (double xscale, double yscale, double
			     rotate, double x_user, double y_user);
extern void dev_end_xform (void);
extern int  dev_xform_depth (void);
extern void dev_close_all_xforms (int depth);

extern void dev_add_comment (char *comment);
extern void dev_do_special (void *buffer, UNSIGNED_QUAD size,
			    spt_t x_user, spt_t y_user);
extern double dev_page_height(void);
extern double dev_page_width(void);
/* graphics_mode() would normally be local, but it is needed by the
   MetaPost inclusion routine */
extern void graphics_mode (void);
extern void dev_stack_depth (unsigned int depth);
extern void dev_tag_depth (void);
extern void dev_set_box (void);
extern void dev_untag_depth (void);
extern void dev_expand_box (spt_t width, spt_t height, spt_t depth);
extern void dev_link_annot (unsigned char flag);
#endif /* PDFDEV_H */







==> dvipdfm/pdfdoc.c <==
/*  $Header$
 
    This is dvipdfm, a DVI to PDF translator.
    Copyright (C) 1998, 1999 by Mark A. Wicks

    This program is free software; you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation; either version 2 of the License, or
    (at your option) any later version.

    This program is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with this program; if not, write to the Free Software
    Foundation, Inc., 59 Temple Place, Suite 330, Boston, MA  02111-1307  USA
    
    The author may be contacted via the e-mail address

	mwicks@kettering.edu
*/


#include <stdio.h>
#include <stdlib.h>
#include <time.h>
#include "system.h"
#include "config.h"
#include "mem.h"
#include "error.h"
#include "mfileio.h"
#include "numbers.h"
#include "dvi.h"
#include "pdflimits.h"
#include "pdfobj.h"
#include "pdfdev.h"
#include "pdfdoc.h"
#include "pdfspecial.h"

#ifdef HAVE_LIBPNG
#include "thumbnail.h"
#endif

static pdf_obj *catalog = NULL;
static pdf_obj *docinfo = NULL;
static pdf_obj *page_tree = NULL, *page_tree_ref = NULL;

int outline_depth=0;
static struct 
{
  int kid_count;
  pdf_obj *entry;
} outline[MAX_OUTLINE_DEPTH];


static pdf_obj *current_page_resources = NULL;
static pdf_obj *this_page_contents = NULL;
static pdf_obj *glob_page_bop, *glob_page_eop;
static pdf_obj *coord_xform_stream = NULL, *coord_xform_ref = NULL;
static pdf_obj *this_page_bop = NULL;
static pdf_obj *this_page_beads = NULL;
static pdf_obj *this_page_annots = NULL;
static pdf_obj *this_page_xobjects = NULL, *this_page_fonts = NULL;
static pdf_obj *tmp1;

static unsigned long page_count = 0;
static struct pages {
  pdf_obj *page_dict;
  pdf_obj *page_ref;
} *pages = NULL;
static unsigned long max_pages = 0;

static void start_page_tree (void);
static void create_catalog (void);
static void start_current_page_resources (void);
static void finish_page_tree(void);
static void start_name_tree(void);
static void finish_dests_tree(void);
static void finish_pending_xobjects(void);
static void start_articles(void);

static unsigned char verbose = 0, debug=0;

void pdf_doc_set_verbose(void)
{
  if (verbose < 255) 
    verbose += 1;
}

void pdf_doc_set_debug(void)
{
  debug = 1;
}

static void resize_pages (unsigned long newsize)
{
  unsigned long i;
  if (newsize > max_pages) {
    pages = RENEW (pages, newsize, struct pages);
    for (i=max_pages; i<newsize; i++) {
      pages[i].page_dict = NULL;
      pages[i].page_ref = NULL;
    }
    max_pages = newsize;
  }
}

static pdf_obj *type_name, *page_name, *pages_name, *contents_name, *annots_name,
  *resources_name, *bead_name, *count_name, *kids_name, *parent_name,
  *mediabox_name, *limits_name, *thumb_name;

static void make_short_cuts(void) 
{
#ifdef MEM_DEBUG
MEM_START
#endif
  /* Define some shorthand for names that will conserve memory (and time)
     (similar to the latex \@ne trick */
  type_name = pdf_new_name("Type");
  page_name = pdf_new_name("Page");
  pages_name = pdf_new_name("Pages");
  count_name = pdf_new_name("Count");
  kids_name = pdf_new_name("Kids");
  parent_name = pdf_new_name("Parent");
  contents_name = pdf_new_name("Contents");
  annots_name = pdf_new_name("Annots");
  resources_name = pdf_new_name ("Resources");
  bead_name = pdf_new_name ("B");
  mediabox_name = pdf_new_name ("MediaBox");
  limits_name = pdf_new_name ("Limits");
  thumb_name = pdf_new_name ("Thumb");
#ifdef MEM_DEBUG
MEM_END
#endif
}
static void release_short_cuts(void)
{
  /* Release those shorthand name we created */
  pdf_release_obj (type_name);
  pdf_release_obj (page_name);
  pdf_release_obj (pages_name);
  pdf_release_obj (count_name);
  pdf_release_obj (kids_name);
  pdf_release_obj (parent_name);
  pdf_release_obj (contents_name);
  pdf_release_obj (annots_name);
  pdf_release_obj (resources_name);
  pdf_release_obj (bead_name);
  pdf_release_obj (mediabox_name);
  pdf_release_obj (limits_name);
  pdf_release_obj (thumb_name);
}

static void start_page_tree (void)
{
  if (debug) {
    fprintf (stderr, "(start_page_tree)");
  }
  /* Create empty page tree */
  page_tree = pdf_new_dict();
  page_tree_ref = pdf_ref_obj (page_tree);
  /* Both page_tree and page_tree_ref are kept open until the
     document is closed.  This allows the user to write to page_tree
     if he so choses. */
  /* Link /Pages into the catalog
     and poing it to indirect reference since we
     haven't built the tree yet */
  glob_page_bop = pdf_new_stream(0);
  glob_page_eop = pdf_new_stream(0);
  coord_xform_stream = pdf_new_stream(0);
  coord_xform_ref = pdf_ref_obj (coord_xform_stream);
  return;
}

void pdf_doc_bop (char *string, unsigned length)
{
  if (length > 0)
    pdf_add_stream (glob_page_bop, string, length);
}

void pdf_doc_this_bop (char *string, unsigned length)
{
  if (this_page_bop == NULL)
    this_page_bop = pdf_new_stream (STREAM_COMPRESS);
  if (length > 0)
    pdf_add_stream (this_page_bop, string, length);
}

void pdf_doc_set_origin (double x, double y)
{
  int len;
  static char first = 1;
  if (first) {
    len = sprintf (work_buffer, "%g 0 0 %g %g %g cm\n",
		   dvi_tell_mag()*pdf_dev_scale(), dvi_tell_mag()*pdf_dev_scale(),
		   x, y);
    pdf_add_stream (coord_xform_stream, work_buffer, len);
    first = 0;
  }
}


void pdf_doc_eop (char *string, unsigned length)
{
  if (length > 0)
    pdf_add_stream (glob_page_eop, string, length);
}

static void start_outline_tree (void)
{
  if (debug) {
    fprintf (stderr, "(start_outline_tree)");
  }
  /* Create empty outline tree */
  outline[outline_depth].entry = pdf_new_dict();
  outline[outline_depth].kid_count = 0;
  return;
}

static pdf_obj *names_dict;

static void start_name_tree (void)
{
  if (debug) {
    fprintf (stderr, "(start_name_tree)");
  }
  names_dict = pdf_new_dict ();
}

static char *asn_date (void)
{
  long tz_offset;
  static char date_string[24];
  time_t current_time;
  struct tm *bd_time;
  if (debug) {
    fprintf (stderr, "(asn_date)");
  }
  time(&current_time);
  bd_time = localtime(&current_time);

#ifdef HAVE_TM_GMTOFF  /* Preferred way to get time zone offset */
  tz_offset = bd_time->tm_gmtoff;
#else
#ifdef HAVE_TIMEZONE   /* Plan B --- use external variable 'timezone'
                       /* (may not provide correct offset for daylight savings time) */
  tz_offset = - timezone;
#else                  /* Last resort --- without more information, set offset to zero */
  tz_offset = 0l;
#endif /* HAVE_TIMEZONE */
#endif /* HAVE_TM_GMTOFF */

  if (tz_offset == 0l) {
    sprintf (date_string, "D:%04d%02d%02d%02d%02d%02dZ00'00'",
	     bd_time -> tm_year+1900, bd_time -> tm_mon+1, bd_time -> tm_mday,
	     bd_time -> tm_hour, bd_time -> tm_min, bd_time -> tm_sec);
  } else {
    sprintf (date_string, "D:%04d%02d%02d%02d%02d%02d%c%02ld'%02ld'",
             bd_time -> tm_year+1900, bd_time -> tm_mon+1, bd_time -> tm_mday,
             bd_time -> tm_hour, bd_time -> tm_min, bd_time -> tm_sec,
	     (tz_offset>0)? '+':'-', labs(tz_offset)/3600, (labs(tz_offset)/60)%60);
  }
  return date_string;
}

#define BANNER "dvipdfm %s, Copyright \251 1998, by Mark A. Wicks"
static void create_docinfo (void)
{
  /* Create an empty Info entry and make it
     be the root object */
  if (debug) {
    fprintf (stderr, "(create_docinfo)");
  }
  docinfo = pdf_new_dict ();
  pdf_set_info (docinfo);
  return;
}

static void finish_docinfo(void)
{
  char *time_string, *banner;
  banner = NEW (strlen(BANNER)+20,char);
  sprintf(banner, BANNER, VERSION);
  pdf_add_dict (docinfo, 
		pdf_new_name ("Producer"),
		pdf_new_string (banner, strlen (banner)));
  RELEASE (banner);
  time_string = asn_date();
  pdf_add_dict (docinfo, 
		pdf_new_name ("CreationDate"),
		pdf_new_string (time_string, strlen (time_string)));
  pdf_release_obj (docinfo);
  return;
}

void pdf_doc_merge_with_docinfo (pdf_obj *dictionary)
{
  pdf_merge_dict (docinfo, dictionary);
}

void pdf_doc_merge_with_catalog (pdf_obj *dictionary)
{
  pdf_merge_dict (catalog, dictionary);
}

static void create_catalog (void)
{
  if (debug) {
    fprintf (stderr, "(create_catalog)");
  }
  catalog = pdf_new_dict ();
  pdf_set_root (catalog);
  /* Create /Type attribute */
  pdf_add_dict (catalog,
		pdf_link_obj (type_name),
		pdf_new_name("Catalog"));
 /* Create only those parts of the page tree required for the catalog.
    That way, the rest of the page tree can be finished at any time */
  start_page_tree(); 
  /* Likewise for outline tree */
  start_outline_tree ();
  start_name_tree();
  start_articles();
  return;
}

static void start_current_page_resources (void)
{
  /* work on resources to put in Pages */
  if (debug) {
    fprintf (stderr, "(start_current_page_resources)");
  }
  current_page_resources = pdf_new_dict ();
  tmp1 = pdf_new_array ();
  pdf_add_array (tmp1, pdf_new_name ("PDF"));
  pdf_add_array (tmp1, pdf_new_name ("Text"));
  pdf_add_array (tmp1, pdf_new_name ("ImageC"));
  pdf_add_dict (current_page_resources,
		pdf_new_name ("ProcSet"),
		tmp1);
  return;
}

void pdf_doc_add_to_page_fonts (const char *name, pdf_obj
				   *resource)
{
#ifdef MEM_DEBUG
  MEM_START;
#endif

  if (debug) {
    fprintf (stderr, "(pdf_doc_add_to_page_fonts)");
  }
  if (this_page_fonts == NULL)
    this_page_fonts = pdf_new_dict();
  pdf_add_dict (this_page_fonts,
		pdf_new_name (name), resource);
#ifdef MEM_DEBUG
MEM_END
#endif
}

void pdf_doc_add_to_page_xobjects (const char *name, pdf_obj
				   *resource)
{
  if (debug) {
    fprintf (stderr, "(pdf_doc_add_to_page_xojects)");
  }
  if (this_page_xobjects == NULL)
    this_page_xobjects = pdf_new_dict ();
  pdf_add_dict (this_page_xobjects,
		pdf_new_name (name), 
		resource);
}


void pdf_doc_add_to_page_resources (const char *name, pdf_obj *resource)
{
  if (debug) {
    fprintf (stderr, "(pdf_doc_add_to_page_resources)");
  }
  pdf_add_dict (current_page_resources,
		pdf_new_name (name), 
		resource);
}

void pdf_doc_add_to_page_annots (pdf_obj *annot)
{
  if (debug) {
    fprintf (stderr, "(pdf_doc_add_to_page_annots)");
  }
  if (this_page_annots == NULL)
    this_page_annots = pdf_new_array ();
  pdf_add_array (this_page_annots,
		 annot);
}

static pdf_obj *page_subtree (struct pages *pages, unsigned long npages,
		       pdf_obj *parent_ref)
{
#define PAGE_CLUSTER 4
  pdf_obj *self, *self_ref, *kid_array;
  self = pdf_new_dict();
  /* This is a slight kludge which allow the subtree
     dictionary generated by this routine to be merged with the
     real page_tree dictionary, while keeping the indirect 
     object references right */
  if (parent_ref == NULL)
    self_ref = pdf_ref_obj (page_tree);
  else
    self_ref = pdf_ref_obj (self);
  pdf_add_dict (self, pdf_link_obj (type_name),
		pdf_link_obj (pages_name));
  pdf_add_dict (self, pdf_link_obj (count_name),
		pdf_new_number((double) npages));
  kid_array = pdf_new_array();
  pdf_add_dict (self, pdf_link_obj (kids_name), 
		kid_array);
  if (parent_ref != NULL) {
    pdf_add_dict (self, pdf_link_obj(parent_name),
		  parent_ref);
  }
  if (npages > 0 && npages <= PAGE_CLUSTER) {
    int i;
    for (i=0; i<npages; i++) {
      pdf_add_array (kid_array, pdf_link_obj(pages[i].page_ref));
      pdf_add_dict (pages[i].page_dict, pdf_link_obj (parent_name),
		    pdf_link_obj(self_ref));
      pdf_release_obj (pages[i].page_dict);
      pdf_release_obj (pages[i].page_ref);
      pages[i].page_dict = NULL;
      pages[i].page_ref = NULL;
    }
  } else if (npages > 0) {
    int i;
    for (i=0; i<PAGE_CLUSTER; i++) {
      pdf_obj *subtree;
      unsigned long start, end;
      start = (i*npages)/PAGE_CLUSTER;
      end = ((i+1)*npages)/PAGE_CLUSTER;
      if (end-start>1) {
	subtree = page_subtree (pages+start, end-start, pdf_link_obj(self_ref));
	pdf_add_array (kid_array, pdf_ref_obj (subtree));
	pdf_release_obj (subtree);
      }
      else {
	pdf_add_array (kid_array, pdf_link_obj(pages[start].page_ref));
	pdf_add_dict (pages[start].page_dict, pdf_link_obj(parent_name),
		      pdf_link_obj (self_ref));
	pdf_release_obj (pages[start].page_dict);
	pdf_release_obj (pages[start].page_ref);
	pages[start].page_dict = NULL;
	pages[start].page_ref = NULL;
      }
    }
  }
  pdf_release_obj (self_ref);
  return self;
}

static void finish_page_tree(void)
{
  pdf_obj *subtree;
  if (debug) {
    fprintf (stderr, "(finish_page_tree)");
  }
  
  subtree = page_subtree (pages, page_count, NULL);
  pdf_merge_dict (page_tree, subtree);
  pdf_release_obj (subtree);
  /* Generate media box at root of page tree and let the
     other pages inherit it */
  {
    tmp1 = pdf_new_array ();
    pdf_add_array (tmp1, pdf_new_number (0));
    pdf_add_array (tmp1, pdf_new_number (0));
    pdf_add_array (tmp1, pdf_new_number (ROUND(dev_page_width(),1.0)));
    pdf_add_array (tmp1, pdf_new_number (ROUND(dev_page_height(),1.0)));
    pdf_add_dict (page_tree, pdf_link_obj (mediabox_name), tmp1);
  }
  pdf_release_obj (page_tree);
  pdf_add_dict (catalog,
		pdf_link_obj (pages_name),
		pdf_link_obj (page_tree_ref));
  pdf_release_obj (page_tree_ref);
  RELEASE (pages);
  pdf_add_stream (glob_page_bop, "\n", 1);
  pdf_release_obj (glob_page_bop);
  pdf_add_stream (glob_page_eop, "\n", 1);
  pdf_release_obj (glob_page_eop);
  pdf_release_obj (coord_xform_stream);
  pdf_release_obj (coord_xform_ref);
  return;
}

void pdf_doc_change_outline_depth(int new_depth)
{
  int i;
  if (debug) {
    fprintf (stderr, "(change_outline_depth)");
  }
  if (outline_depth >= MAX_OUTLINE_DEPTH -1)
    ERROR ("Outline is too deep.");
  if (new_depth == outline_depth)
    /* Nothing to do */
    return;
  if (new_depth > outline_depth+1)
    ERROR ("Can't increase outline depth by more than one at a time\n");
  if (outline[outline_depth].entry == NULL)
    ERROR ("change_outline_depth: Fix me, I'm broke. This shouldn't happen!");
  /* Terminate all entries above this depth */
  for (i=outline_depth-1; i>=new_depth; i--) {
    pdf_add_dict (outline[i].entry,
		  pdf_new_name ("Last"),
		  pdf_ref_obj (outline[i+1].entry));
    if (i > 0) 
      tmp1 = pdf_new_number (-outline[i].kid_count);
    else
      tmp1 = pdf_new_number (outline[i].kid_count);

    pdf_add_dict (outline[i].entry,
		  pdf_link_obj (count_name),
		  tmp1);
  }
  /* Flush out all entries above this depth */
  for (i=new_depth+1; i<=outline_depth; i++) {
    pdf_release_obj (outline[i].entry);
    outline[i].entry = NULL;
    outline[i].kid_count = 0;
  }
  outline_depth = new_depth;
}

static void finish_outline(void)
{
  if (debug)
    fprintf (stderr, "(finish_outline)");
  /* Link it into the catalog */
  /* Point /Outline attribute to indirect reference */
  pdf_doc_change_outline_depth (0);
  pdf_add_dict (catalog,
		pdf_new_name ("Outlines"),
		pdf_ref_obj(outline[outline_depth].entry));
  pdf_release_obj (outline[0].entry);
  outline[0].entry = NULL;
}


void pdf_doc_add_outline (pdf_obj *dict)
{
  pdf_obj *new_entry;
  if (outline_depth < 1)
    ERROR ("Can't add to outline at depth < 1");
  new_entry = pdf_new_dict ();
  pdf_merge_dict (new_entry, dict);
  /* Caller doesn't know we don't actually use the dictionary,
     so he *gave* dict to us.  We have to free it */
  pdf_release_obj (dict);
  /* Tell it where its parent is */
  pdf_add_dict (new_entry,
		pdf_link_obj (parent_name),
		pdf_ref_obj (outline[outline_depth-1].entry));
  /* Give mom and dad the good news */
  outline[outline_depth-1].kid_count += 1;

  /* Is this the first entry at this depth? */
  if (outline[outline_depth].entry == NULL) {
    /* Is so, tell the parent we are first born */
    pdf_add_dict (outline[outline_depth-1].entry,
		  pdf_new_name ("First"),
		  pdf_ref_obj (new_entry));
  }
  else {
    /* Point us back to sister */
    pdf_add_dict (new_entry,
		  pdf_new_name ("Prev"),
		  pdf_ref_obj (outline[outline_depth].entry));
    /* Point our elder sister toward us */
    pdf_add_dict (outline[outline_depth].entry,
		  pdf_new_name ("Next"),
		  pdf_ref_obj (new_entry));
    /* Bye-Bye sis */
    pdf_release_obj (outline[outline_depth].entry);
  }
  outline[outline_depth].entry = new_entry;
  /* Just born, so don't have any kids */
  outline[outline_depth].kid_count = 0;
}

struct dests 
{
  char *name;
  unsigned length;
  pdf_obj *array;
};
typedef struct dests dest_entry;
static dest_entry *dests = NULL;
unsigned long max_dests = 0;

static int CDECL cmp_dest (const void *d1, const void *d2)
{
  unsigned length;
  int tmp;
  length = MIN (((dest_entry *) d1) -> length, ((dest_entry *) d2) ->
		length);
  if ((tmp = memcmp (((dest_entry *) d1) -> name, ((dest_entry *) d2)
		      -> name, length)) != 0)
    return tmp;
  if (((dest_entry *) d1) -> length == ((dest_entry *) d2) -> length)
    return 0;
  return (((dest_entry *) d1) -> length < ((dest_entry *) d2) -> length ? -1 : 1 );
}

static pdf_obj *name_subtree (dest_entry *dests, unsigned long ndests)
{
#define CLUSTER 4
  pdf_obj *result, *name_array, *limit_array, *kid_array;
  result = pdf_new_dict();
  limit_array = pdf_new_array();
  pdf_add_dict (result, pdf_link_obj(limits_name), limit_array);
  pdf_add_array (limit_array, pdf_new_string(dests[0].name,
					     dests[0].length)); 
  pdf_add_array (limit_array, pdf_new_string(dests[ndests-1].name,
					     dests[ndests-1].length));
  if (ndests > 0 && ndests <= CLUSTER) {
    int i;
    name_array = pdf_new_array();
    pdf_add_dict (result, pdf_new_name ("Names"),
		  name_array);
    for (i=0; i<ndests; i++) {
      pdf_add_array (name_array, pdf_new_string (dests[i].name,
						 dests[i].length));
      RELEASE (dests[i].name);
      pdf_add_array (name_array, dests[i].array);
    }
  } else if (ndests > 0) {
    int i;
    kid_array = pdf_new_array();
    pdf_add_dict (result, pdf_link_obj (kids_name), kid_array);
    for (i=0; i<CLUSTER; i++) {
      pdf_obj *subtree;
      unsigned long start, end;
      start = (i*ndests)/CLUSTER;
      end = ((i+1)*ndests)/CLUSTER;
      subtree = name_subtree (dests+start, end-start);
      pdf_add_array (kid_array, pdf_ref_obj (subtree));
      pdf_release_obj (subtree);
    }
  }
  return result;
}

static unsigned long number_dests = 0;

static void finish_dests_tree (void)
{
  pdf_obj *kid;
  if (number_dests > 0) {
    /* Sort before writing any /Dests entries */
    qsort(dests, number_dests, sizeof(dests[0]), cmp_dest);
    kid = name_subtree (dests, number_dests);
    /* Each entry in dests has been assigned to another object, so
       we can free the entire array without freeing the entries. */
    RELEASE (dests);
    pdf_add_dict (names_dict,
		  pdf_new_name ("Dests"),
		  pdf_ref_obj (kid));
    pdf_release_obj (kid);
  }
}

void pdf_doc_add_dest (char *name, unsigned length, pdf_obj *array_ref)
{
#ifdef MEM_DEBUG
MEM_START
#endif
  if (number_dests >= max_dests) {
    max_dests += DESTS_ALLOC_SIZE;
    dests = RENEW (dests, max_dests, dest_entry);
  }
  dests[number_dests].name = NEW (length, char);
  memcpy (dests[number_dests].name, name, length);
  dests[number_dests].length = length;
  dests[number_dests].array = array_ref;
  number_dests++;
#ifdef MEM_DEBUG
MEM_END
#endif
  return;
}

struct articles
{
  char *name;
  pdf_obj *info;
  pdf_obj *first;
  pdf_obj *last;
  pdf_obj *this;
};

typedef struct articles article_entry;
static article_entry articles[MAX_ARTICLES];
static unsigned long number_articles = 0;

static pdf_obj *articles_array;
static void start_articles (void)
{
  articles_array = pdf_new_array();
}

void pdf_doc_start_article (char *name, pdf_obj *info)
{
  if (number_articles >= MAX_ARTICLES) {
    ERROR ("pdf_doc_add_article:  Too many articles\n");
  }
  if (name == NULL || strlen (name) == 0)
    ERROR ("pdf_doc_start_article called null name");
  articles[number_articles].name = NEW (strlen(name)+1, char);
  strcpy (articles[number_articles].name, name);
  articles[number_articles].info = info;
  articles[number_articles].first = NULL;
  articles[number_articles].last = NULL;
  /* Start dictionary for this article even though we can't finish it
     until we get the first bead */
  articles[number_articles].this = pdf_new_dict();
  number_articles++;
  return;
}

void pdf_doc_add_bead (char *article_name, pdf_obj *partial_dict)
{
  /* partial_dict should have P (Page) and R (Rect) already filled in */
  /* See if the specified article exists */
  int i;
  for (i=0; i<number_articles; i++) {
    if (!strcmp (articles[i].name, article_name))
      break;
  }
  if (i == number_articles) {
    fprintf (stderr, "Bead specified thread that doesn't exist\n");
    return;
  }
  /* Is this the first bead? */
  if (articles[i].last == NULL) {
    articles[i].first = pdf_link_obj (partial_dict);
    /* Add pointer to its first object */ 
    pdf_add_dict (articles[i].this,
		  pdf_new_name ("F"),
		  pdf_ref_obj (articles[i].first));
    /* Next add pointer to its Info dictionary */
    pdf_add_dict (articles[i].this,
		  pdf_new_name ("I"),
		  pdf_ref_obj (articles[i].info));
    /* Point first bead to parent article */
    pdf_add_dict (partial_dict,
		  pdf_new_name ("T"),
		  pdf_ref_obj (articles[i].this));
    /* Ship it out and forget it */
    pdf_add_array (articles_array, pdf_ref_obj (articles[i].this));
    pdf_release_obj (articles[i].this);
    articles[i].this = NULL;
  } else {
    /* Link it in... */
    /* Point last object to this one */
    pdf_add_dict (articles[i].last,
		  pdf_new_name ("N"),
		  pdf_ref_obj (partial_dict));
    /* Point this one to last */
    pdf_add_dict (partial_dict,
		  pdf_new_name ("V"),
		  pdf_ref_obj (articles[i].last));
    pdf_release_obj (articles[i].last);
  }
  articles[i].last = partial_dict;
  if (this_page_beads == NULL)
    this_page_beads = pdf_new_array();
  pdf_add_array (this_page_beads,
		 pdf_ref_obj (partial_dict));
}

void finish_articles(void)
{
  int i;
  pdf_add_dict (catalog,
		pdf_new_name ("Threads"),
		pdf_ref_obj (articles_array));
  pdf_release_obj (articles_array);
  for (i=0; i<number_articles; i++) {
    if (articles[i].last == NULL) {
      fprintf (stderr, "Article started, but no beads\n");
      break;
    }
    /* Close the loop */
    pdf_add_dict (articles[i].last,
		  pdf_new_name ("N"),
		  pdf_ref_obj (articles[i].first));
    pdf_add_dict (articles[i].first,
		  pdf_new_name ("V"),
		  pdf_ref_obj (articles[i].last));
    pdf_release_obj (articles[i].first);
    pdf_release_obj (articles[i].last);
    pdf_release_obj (articles[i].info);
    RELEASE (articles[i].name);
  }
}

#ifdef HAVE_LIBPNG
static char thumbnail_opt = 0;
static char *thumb_basename = NULL;

void pdf_doc_enable_thumbnails(void)
{
  thumbnail_opt = 1;
}

#endif

void pdf_doc_finish_page ()
{
#ifdef MEM_DEBUG
MEM_START
#endif  
  if (debug) {
    fprintf (stderr, "(pdf_doc_finish_page)");
  }
  finish_pending_xobjects();
  /* Flush this page */
  /* Page_count is the index of the current page, starting at 1 */
  tmp1 = pdf_new_array ();
  pdf_add_array (tmp1, pdf_ref_obj (glob_page_bop));
  if (this_page_bop) {
    pdf_add_array (tmp1, pdf_ref_obj (this_page_bop));
  }
  pdf_add_array (tmp1, pdf_link_obj (coord_xform_ref));
  pdf_add_array (tmp1, pdf_ref_obj (this_page_contents));
  pdf_add_array (tmp1, pdf_ref_obj (glob_page_eop));
  pdf_add_dict (pages[page_count].page_dict,
		pdf_link_obj(contents_name), tmp1);
  /* We keep .page_dict open because we don't know the parent yet */
  if (this_page_bop != NULL) {
    pdf_add_stream (this_page_bop, "\n", 1);
    pdf_release_obj (this_page_bop);
    this_page_bop = NULL;
  }
  if (this_page_contents != NULL) {
    pdf_add_stream (this_page_contents, "\n", 1);
    pdf_release_obj (this_page_contents);
    this_page_contents = NULL;
  }
  if (this_page_annots != NULL) {
    pdf_add_dict (pages[page_count].page_dict,
		  pdf_link_obj(annots_name),
		  pdf_ref_obj (this_page_annots));
    pdf_release_obj (this_page_annots);
    this_page_annots = NULL;
  }
  if (this_page_beads != NULL) {
    pdf_add_dict (pages[page_count].page_dict,
		  pdf_link_obj (bead_name),
		  pdf_ref_obj (this_page_beads));
    pdf_release_obj (this_page_beads);
    this_page_beads = NULL;
  }
  if (this_page_fonts != NULL) {
    pdf_add_dict (current_page_resources, 
		  pdf_new_name ("Font"),
		  pdf_ref_obj (this_page_fonts));
    pdf_release_obj (this_page_fonts);
    this_page_fonts = NULL;
  }
  if (this_page_xobjects != NULL) {
    pdf_add_dict (current_page_resources,
		  pdf_new_name ("XObject"),
		  pdf_ref_obj (this_page_xobjects));
    pdf_release_obj (this_page_xobjects);
    this_page_xobjects = NULL;
  }
  if (current_page_resources != NULL) {
    pdf_release_obj (current_page_resources);
    current_page_resources = NULL;
  }
#ifdef HAVE_LIBPNG
  if (thumbnail_opt) {
    char *thumb_filename;
    pdf_obj *thumbnail;
    thumb_filename = NEW (strlen(thumb_basename)+7, char);
    sprintf (thumb_filename, "%s.%ld", thumb_basename,
	     page_count%99999+1L);
    thumbnail = do_thumbnail (thumb_filename);
    RELEASE (thumb_filename);
    if (thumbnail) 
      pdf_add_dict (pages[page_count].page_dict,
		    pdf_link_obj (thumb_name),
		    thumbnail);
  }
#endif
  page_count += 1;
#ifdef MEM_DEBUG
  MEM_END;
#endif  
}

pdf_obj *pdf_doc_current_page_resources (void)
{
  return current_page_resources;
}


static int highest_page_ref = 0;
pdf_obj *pdf_doc_ref_page (unsigned long page_no)
{
  if (debug)
    fprintf (stderr, "(doc_ref_page:page_no=%ld)", page_no);
  if (page_no >= max_pages) {
    resize_pages (page_no+PAGES_ALLOC_SIZE);
  }
  /* Has this page been referenced yet? */ 
  if (pages[page_no-1].page_dict == NULL) {
    /* If not, create it */
    pages[page_no-1].page_dict = pdf_new_dict ();
    /* and reference it */
    pages[page_no-1].page_ref = pdf_ref_obj (pages[page_no-1].page_dict);
  }
  if (page_no > highest_page_ref)
    highest_page_ref = page_no;
  return pdf_link_obj (pages[page_no-1].page_ref);
}

pdf_obj *pdf_doc_names (void)
{
  return names_dict;
}

pdf_obj *pdf_doc_page_tree (void)
{
  return page_tree;
}

pdf_obj *pdf_doc_catalog (void)
{
  return catalog;
}

pdf_obj *pdf_doc_this_page (void)
{
  return pages[page_count].page_dict;
}

pdf_obj *pdf_doc_this_page_ref (void)
{
  return pdf_doc_ref_page(page_count+1);
}

pdf_obj *pdf_doc_prev_page_ref (void)
{
  if (page_count < 1) {
    ERROR ("Reference to previous page, but no pages have been completed yet");
  }
  return pdf_doc_ref_page(page_count>0?page_count:1);
}

pdf_obj *pdf_doc_next_page_ref (void)
{
  return pdf_doc_ref_page(page_count+2);
}

void pdf_doc_new_page (void)
{
#ifdef MEM_DEBUG
MEM_START
#endif
  if (debug) {
    fprintf (stderr, "(pdf_doc_new_page)");
    fprintf (stderr, "page_count=%ld, max_pages=%ld\n", page_count,
	     max_pages);
  }
  /* See if we need more pages allocated yet */
  if (page_count >= max_pages) {
    resize_pages(max_pages+PAGES_ALLOC_SIZE);
  }
  /* Was this page already instantiated by a forward reference to it? */
  if (pages[page_count].page_ref == NULL) {
    /* If not, create it. */
    pages[page_count].page_dict = pdf_new_dict ();
    /* and reference it */
    pages[page_count].page_ref = pdf_ref_obj(pages[page_count].page_dict);
  }
  pdf_add_dict (pages[page_count].page_dict,
		pdf_link_obj(type_name), pdf_link_obj(page_name));
  /* start the contents stream for the new page */
  this_page_contents = pdf_new_stream(STREAM_COMPRESS);
  start_current_page_resources();
  pdf_add_dict (pages[page_count].page_dict,
		pdf_link_obj (resources_name),
		pdf_ref_obj (current_page_resources));
  /* Contents are still available as this_page_contents until next
     page is started */
  /* Even though the page is gone, a Reference to this page is kept
     until program ends */
#ifdef MEM_DEBUG
MEM_END
#endif
}

void pdf_doc_add_to_page (char *buffer, unsigned length)
{
  pdf_add_stream (this_page_contents, buffer, length);
}

void pdf_doc_init (char *filename) 
{
#ifdef MEM_DEBUG
  MEM_START
#endif
  if (debug) fprintf (stderr, "pdf_doc_init:\n");
  pdf_out_init (filename);
#ifdef HAVE_LIBPNG
  /* Create a default name for thumbnail image files */
  if (thumbnail_opt) {
    if (strlen(filename)>4 && !strncmp (".pdf", filename+strlen(filename)-4,4)) {
      thumb_basename = NEW (strlen(filename)+1-4, char);
      strncpy (thumb_basename, filename, strlen(filename)-4);
      thumb_basename[strlen(filename)-4] = 0;
    } else {
      thumb_basename = NEW (strlen(filename)+1, char);
      strcpy (thumb_basename, filename);
    }
  }
#endif /* HAVE_LIBPNG */
  make_short_cuts();
  create_docinfo ();
  create_catalog ();
#ifdef MEM_DEBUG
  MEM_END
#endif
}

void pdf_doc_creator (char *s)
{
  pdf_add_dict (docinfo, pdf_new_name ("Creator"),
		pdf_new_string (s, strlen(s)));
}

void pdf_doc_close ()
{
  if (debug) fprintf (stderr, "pdf_doc_finish:\n");
#ifdef HAVE_LIBPNG
  if (thumb_basename)
    RELEASE (thumb_basename);
#endif /* HAVE_LIBPNG */
  /* Following things were kept around so user can add dictionary
     items */
  finish_docinfo();
  finish_page_tree();
  /* Add names dict to catalog */
  finish_outline();
  finish_dests_tree();
  finish_articles();
  pdf_add_dict (catalog,
		pdf_new_name ("Names"),
		pdf_ref_obj (names_dict));
  pdf_release_obj (names_dict);
  pdf_release_obj (catalog);
  /* Do consistency check on forward references to pages */
  if (highest_page_ref > page_count) {
    unsigned long i;
    fprintf (stderr, "\nWarning:  Nonexistent page(s) referenced\n");
    fprintf (stderr, "          (PDF file may not work right)\n");
    for (i=page_count; i<highest_page_ref; i++) {
      if (pages[i].page_dict) {
	pdf_release_obj (pages[i].page_dict);
	pdf_release_obj (pages[i].page_ref);
      }
    }
  }
  pdf_finish_specials();
  release_short_cuts();
  pdf_out_flush ();
}

static pdf_obj *build_scale_array (double a, double b, double c,
				   double d, double e, double f)
{
  pdf_obj *result;
  result = pdf_new_array();
  pdf_add_array (result, pdf_new_number (a));
  pdf_add_array (result, pdf_new_number (b));
  pdf_add_array (result, pdf_new_number (c));
  pdf_add_array (result, pdf_new_number (d));
  pdf_add_array (result, pdf_new_number (ROUND(e,0.01)));
  pdf_add_array (result, pdf_new_number (ROUND(f,0.01)));
  return result;
}

/* All this routine does is give the form a name
   and add a unity scaling matrix. It fills
   in required fields.  The caller must initialize
   the stream */


void doc_make_form_xobj (pdf_obj *this_form_contents, pdf_obj *bbox,
			 double refptx, double refpty,
			 double xscale, double yscale,
			 pdf_obj *resources, char *form_name)
{
  pdf_obj *xobj_dict, *tmp1;
  xobj_dict = pdf_stream_dict (this_form_contents);
  
  pdf_add_dict (xobj_dict, pdf_new_name ("Name"), pdf_new_name(form_name));
  pdf_add_dict (xobj_dict, pdf_link_obj (type_name),
		pdf_new_name ("XObject"));
  pdf_add_dict (xobj_dict, pdf_new_name ("Subtype"),
		pdf_new_name ("Form"));
  pdf_add_dict (xobj_dict, pdf_new_name ("BBox"), bbox);
  pdf_add_dict (xobj_dict, pdf_new_name ("FormType"), 
		pdf_new_number(1.0));
  /* The reference point of an Xobject is at the lower left corner
     of the bounding box.  Since we would like to have an arbitrary
     reference point, we use a transformation matrix, translating
     the reference point to (0,0) */
  tmp1 = build_scale_array (xscale, 0, 0, yscale, -xscale*refptx, -yscale*refpty);
  pdf_add_dict (xobj_dict, pdf_new_name ("Matrix"), tmp1);
  pdf_add_dict (xobj_dict, pdf_link_obj (resources_name), resources);
  return;
}

struct resource_stack 
{
  pdf_obj *save_page_contents, *save_page_fonts;
  pdf_obj *save_page_xobjects, *save_page_resources;
  int xform_depth;
} res_stack[4];

static int xobjects_pending = 0;

/* begin_form_xobj creates an xobject with its "origin" at
   xpos and ypos that is clipped to the specified bbox. Note
   that the origin is not the lower left corner of the bbox */
pdf_obj *begin_form_xobj (double xpos, double ypos,
			  double bbllx, double bblly,
			  double bburx, double bbury, char *res_name)
{
  pdf_obj *bbox;
  if (xobjects_pending >= sizeof(res_stack)/sizeof(res_stack[0])) {
    fprintf (stderr, "\nForm XObjects nested too deeply.  Limit is %d\n",
	     sizeof(res_stack)/sizeof(res_stack[0]));
    return NULL;
  }
  /* This is a real hack.  We basically treat each xobj as a separate mini
     page unto itself.  Save all the page structures and reinitialize
     them when we finish this xobject. */
  res_stack[xobjects_pending].save_page_resources = current_page_resources;
  current_page_resources = NULL;
  res_stack[xobjects_pending].save_page_xobjects = this_page_xobjects;
  this_page_xobjects = NULL;
  res_stack[xobjects_pending].save_page_fonts = this_page_fonts;
  this_page_fonts = NULL;
  res_stack[xobjects_pending].save_page_contents = this_page_contents;
  this_page_contents = NULL;
  res_stack[xobjects_pending].xform_depth = dev_xform_depth();
  xobjects_pending += 1;
  start_current_page_resources(); /* Starts current_page_resources */
  this_page_contents = pdf_new_stream (STREAM_COMPRESS);
  /* Make a bounding box for this Xobject */
  /* Translate coordinate system so reference point of object 
     is at 0 */
  bbox = pdf_new_array ();
  pdf_add_array (bbox, pdf_new_number (ROUND(bbllx,0.01)));
  pdf_add_array (bbox, pdf_new_number (ROUND(bblly,0.01)));
  pdf_add_array (bbox, pdf_new_number (ROUND(bburx,0.01)));
  pdf_add_array (bbox, pdf_new_number (ROUND(bbury,0.01)));
  /* Resource is already made, so call doc_make_form_xobj() */
  doc_make_form_xobj (this_page_contents, bbox,
		      xpos, ypos, 1.0, 1.0,
		      pdf_ref_obj(current_page_resources), res_name);
  /* Make sure the object is self-contained by adding the
     current font to the object stream */
  dev_reselect_font();
  /* Likewise for color */
  dev_do_color();
  return pdf_link_obj (this_page_contents);
}

void end_form_xobj (void)
{
  if (xobjects_pending>0) {
    xobjects_pending -= 1;
    dev_close_all_xforms(res_stack[xobjects_pending].xform_depth);
    if (this_page_xobjects) {
      pdf_add_dict (current_page_resources, pdf_new_name ("XObject"),
		    pdf_ref_obj (this_page_xobjects));
      pdf_release_obj (this_page_xobjects);
    }
    if (this_page_fonts) {
      pdf_add_dict (current_page_resources, pdf_new_name ("Font"),
		    pdf_ref_obj (this_page_fonts));
      pdf_release_obj (this_page_fonts);
    }
    if (current_page_resources)
      pdf_release_obj (current_page_resources);
    if (this_page_contents)
      pdf_release_obj (this_page_contents);
    current_page_resources = res_stack[xobjects_pending].save_page_resources;
    this_page_xobjects = res_stack[xobjects_pending].save_page_xobjects;
    this_page_fonts = res_stack[xobjects_pending].save_page_fonts;
    this_page_contents = res_stack[xobjects_pending].save_page_contents;
    /* Must reselect the font again in case there was a font change in
       the object */
    dev_reselect_font();
    /* Must reselect color too */
    dev_do_color();
  } else{
    fprintf (stderr, "\nSpecial: exobj: Tried to close a nonexistent xobject\n");
  }
  return;
}

void finish_pending_xobjects (void)
{
  if (xobjects_pending) {
    fprintf (stderr, "\nFinishing a pending form XObject at end of page\n"); 
    while (xobjects_pending--) {
      end_form_xobj();
    }
  }
  return;
}

static struct
{
  pdf_obj *annot_dict;
  unsigned char dirty;
  double llx, lly, urx, ury;
} breaking_state = {NULL, 0};

void pdf_doc_set_box (void)
{
  breaking_state.llx = dev_page_width();
  breaking_state.urx = 0;
  breaking_state.lly = dev_page_height();
  breaking_state.ury = 0;
  breaking_state.dirty = 0;
  return;
}

void pdf_doc_begin_annot (pdf_obj *dict)
{
  breaking_state.annot_dict = dict;
  pdf_doc_set_box ();
  dev_tag_depth ();
  return;
}

void pdf_doc_end_annot (void)
{
  pdf_doc_flush_annot();
  breaking_state.annot_dict = NULL;
  dev_untag_depth ();
  return;
}

void pdf_doc_flush_annot (void)
{
  pdf_obj *rectangle, *new_dict;
  double grow;
  grow = pdf_special_tell_grow ();
  if (breaking_state.dirty) {
    rectangle = pdf_new_array ();
    pdf_add_array (rectangle, pdf_new_number(ROUND(breaking_state.llx-grow, 0.01)));
    pdf_add_array (rectangle, pdf_new_number(ROUND(breaking_state.lly-grow, 0.01)));
    pdf_add_array (rectangle, pdf_new_number(ROUND(breaking_state.urx+grow, 0.01)));
    pdf_add_array (rectangle, pdf_new_number(ROUND(breaking_state.ury+grow, 0.01)));
    new_dict = pdf_new_dict ();
    pdf_add_dict (new_dict, pdf_new_name ("Rect"),
		  rectangle);
    pdf_merge_dict (new_dict, breaking_state.annot_dict);
    pdf_doc_add_to_page_annots (pdf_ref_obj (new_dict));
    pdf_release_obj (new_dict);
  }
  pdf_doc_set_box();
  return;
}

void pdf_doc_expand_box (double llx, double lly, double urx, double
			 ury)
{
  breaking_state.llx = MIN (breaking_state.llx, llx);
  breaking_state.lly = MIN (breaking_state.lly, lly);
  breaking_state.urx = MAX (breaking_state.urx, urx);
  breaking_state.ury = MAX (breaking_state.ury, ury);
  breaking_state.dirty = 1;
  return;
}


==> dvipdfm/pdfdoc.h <==
/*  $Header$

    This is dvipdfm, a DVI to PDF translator.
    Copyright (C) 1998, 1999 by Mark A. Wicks

    This program is free software; you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation; either version 2 of the License, or
    (at your option) any later version.

    This program is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with this program; if not, write to the Free Software
    Foundation, Inc., 59 Temple Place, Suite 330, Boston, MA  02111-1307  USA
    
    The author may be contacted via the e-mail address

	mwicks@kettering.edu
*/

	
#ifndef PDFDOC_H
#define PDFDOC_H

#include "pdfobj.h"
extern void pdf_doc_new_page (void);
extern void pdf_doc_finish_page (void);
extern pdf_obj *pdf_doc_this_page_ref (void);
extern pdf_obj *pdf_doc_this_page (void);
extern pdf_obj *pdf_doc_page_tree (void);
extern pdf_obj *pdf_doc_catalog (void);
extern void pdf_doc_creator (char *s);
extern pdf_obj *pdf_doc_names (void);
extern pdf_obj *pdf_doc_next_page_ref (void);
extern pdf_obj *pdf_doc_prev_page_ref (void);
extern pdf_obj *pdf_doc_ref_page (unsigned long page_no);

extern void pdf_doc_add_to_page_resources (const char *name, pdf_obj
				    *resources);
extern void pdf_doc_add_to_page_fonts (const char *name, pdf_obj
				*font);
extern void pdf_doc_add_to_page_xobjects (const char *name, pdf_obj
				    *xobject);
extern pdf_obj *pdf_doc_current_page_resources(void);

extern void pdf_doc_add_to_page_annots (pdf_obj *annot);

extern void pdf_doc_add_dest (char *name, unsigned length, pdf_obj *array);

extern void pdf_doc_start_article (char *name, pdf_obj *info);
extern void pdf_doc_add_bead (char *name, pdf_obj *partial_dict);

extern void pdf_doc_merge_with_docinfo (pdf_obj *dictionary);
extern void pdf_doc_merge_with_catalog (pdf_obj *dictionary);

extern void pdf_doc_add_to_page (char *buffer, unsigned length);

extern void pdf_doc_change_outline_depth (int new_depth);
extern void pdf_doc_add_outline (pdf_obj *dict);

extern void pdf_doc_init (char *filename);
extern void pdf_doc_close (void);

extern void pdf_doc_comment (char *comment);
     
extern void pdf_doc_set_verbose(void);
extern void pdf_doc_set_debug(void);

extern void pdf_doc_bop (char *string, unsigned length);
extern void pdf_doc_eop (char *string, unsigned length);
extern void pdf_doc_set_origin (double x, double y);
extern void pdf_doc_this_bop (char *string, unsigned length);
extern void pdf_doc_set_origin (double x, double y);
extern void pdf_doc_this_eop (char *string, unsigned length);

extern void doc_make_form_xobj (pdf_obj *stream, pdf_obj *bbox,
				double refptx, double refpty,
				double xscale, double yscale,
				pdf_obj *resources, char *form_name);
extern pdf_obj *begin_form_xobj (double xpos, double ypos,
				 double bbllx, double bblly,
				 double bburx, double bbury, char *form_name);
extern void end_form_xobj (void);
extern void pdf_doc_enable_thumbnails (void);
extern void pdf_doc_begin_annot (pdf_obj *dict);
extern void pdf_doc_set_box (void);
extern void pdf_doc_end_annot (void);
extern void pdf_doc_flush_annot (void);
extern void pdf_doc_expand_box (double llx, double lly, double urx,
				double ury);
#endif /* PDFDOC_H */



==> dvipdfm/pdflimits.h <==
/*  $Header$

    This is dvipdfm, a DVI to PDF translator.
    Copyright (C) 1998, 1999 by Mark A. Wicks

    This program is free software; you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation; either version 2 of the License, or
    (at your option) any later version.

    This program is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with this program; if not, write to the Free Software
    Foundation, Inc., 59 Temple Place, Suite 330, Boston, MA  02111-1307  USA
    
    The author may be contacted via the e-mail address

	mwicks@kettering.edu
*/

#define MAX_FONTS 4u /* Font group allocation size, not a hard maximum */
#define DVI_MAX_STACK_DEPTH 256u
#define MAX_VF_NESTING 16u
#define MAX_COLORS 32u
#define MAX_TRANSFORMS 32u
#define MAX_OUTLINE_DEPTH 32u
#define MAX_ARTICLES 64u
#define MAX_ENCODINGS 8u
#define IND_OBJECTS_ALLOC_SIZE 1024u
#define PAGES_ALLOC_SIZE 128u
#define DESTS_ALLOC_SIZE 1024u
#define NAMED_OBJ_ALLOC_SIZE 128u
#define VF_ALLOC_SIZE 16u
#define STREAM_ALLOC_SIZE 4096u
#define ARRAY_ALLOC_SIZE 256


==> dvipdfm/pdfobj.c <==
/*  $Header$

    This is dvipdfm, a DVI to PDF translator.
    Copyright (C) 1998, 1999 by Mark A. Wicks

    This program is free software; you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation; either version 2 of the License, or
    (at your option) any later version.

    This program is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with this program; if not, write to the Free Software
    Foundation, Inc., 59 Temple Place, Suite 330, Boston, MA  02111-1307  USA
    
    The author may be contacted via the e-mail address

	mwicks@kettering.edu
*/

	
#include <ctype.h>
#include <string.h>
#include "system.h"
#include "config.h"
#include "mem.h"
#include "error.h"
#include "mfileio.h"
#include "pdflimits.h"
#include "pdfobj.h"
#include "pdfspecial.h"
#include "pdfparse.h"
#include "twiddle.h"

#ifdef HAVE_ZLIB
#include <zlib.h>
#endif /* HAVE_ZLIB */

FILE *pdf_output_file = NULL;
FILE *pdf_input_file = NULL;
unsigned long pdf_output_file_position = 0, compression_saved = 0;
int pdf_output_line_position = 0;
#define FORMAT_BUF_SIZE 4096
char format_buffer[FORMAT_BUF_SIZE];

static struct xref_entry 
{
  unsigned long file_position;
  pdf_obj *pdf_obj;
} *output_xref = NULL;
static unsigned long pdf_max_ind_objects = 0;
static unsigned long next_label = 1;

static unsigned long startxref;

static unsigned pdf_root_obj = 0, pdf_info_obj = 0;

/* Internal static routines */

static void pdf_flush_obj (FILE *file, const pdf_obj *object);
static void pdf_label_obj (pdf_obj *object);

static void pdf_out_char (FILE *file, char c);
static void pdf_out (FILE *file, void *buffer, int length);

static void release_indirect (pdf_indirect *data);
static void write_indirect (FILE *file, const pdf_indirect *indirect);

static void release_boolean (pdf_obj *data);
static void write_boolean (FILE *file, const pdf_boolean *data);

static void write_null (FILE *file);
static void release_null (void *data);

static void release_number (pdf_number *data);
static void write_number (FILE *file, const pdf_number
			  *number);

static void write_string (FILE *file, const pdf_string *string);
static void release_string (pdf_string *data);

static void write_name (FILE *file, const pdf_name *name);
static void release_name (pdf_name *data);

static void write_array (FILE *file, const pdf_array *array);
static void release_array (pdf_array *data);

static void write_dict (FILE *file, const pdf_dict *dict);
static void release_dict (pdf_dict *data);

static void write_stream (FILE *file, pdf_stream *stream);
static void release_stream (pdf_stream *stream);
static int pdf_match_name (const pdf_obj *name_obj, const char *name);  /* Name does not include the / */

static unsigned char debug = 0, verbose = 0;
static char compression_level = 9;

void pdf_obj_set_compression (int level)
{
  if (level >= 0 && level <= 9) 
    compression_level = level;
  else {
    ERROR("set_compression: compression level");
  }
#ifndef HAVE_ZLIB_COMPRESS2
  if (level != 0) 
    fprintf (stderr, "Unable to set compression level--your zlib doesn't have compress2()\n");
#endif
  return;
}

static unsigned pdf_version = 3;
void pdf_set_version (unsigned version)
{
  if (version >= 2 && version <= 3) {
    pdf_version = version;
  }
}

void pdf_obj_set_debug(void)
{
  debug = 1;
}

void pdf_obj_set_verbose(void)
{
  if (verbose < 255)
    verbose += 1;
}


void pdf_out_init (const char *filename)
{
  char v;
#ifdef MEM_DEBUG
MEM_START
#endif
  if (!(pdf_output_file = MFOPEN (filename, FOPEN_WBIN_MODE))) {
    if (strlen(filename) < 128) {
      sprintf (format_buffer, "Unable to open %s\n", filename);
    } else
      sprintf (format_buffer, "Unable to open file");
    ERROR (format_buffer);
  }
  pdf_out (pdf_output_file, "%PDF-1.", strlen("%PDF-1."));
  v = '0'+pdf_version;
  pdf_out (pdf_output_file, &v, 1);
  pdf_out (pdf_output_file, "\n", 1);
#ifdef MEM_DEBUG
MEM_END
#endif
}

static void dump_xref(void)
{
  int length;
  unsigned long i;
  startxref = pdf_output_file_position;	/* Record where this xref is for
				   trailer */
  pdf_out (pdf_output_file, "xref\n", 5);
  length = sprintf (format_buffer, "%d %lu\n", 0, next_label);
  pdf_out (pdf_output_file, format_buffer, length);
  length = sprintf (format_buffer, "%010ld %05ld f \n", 0L, 65535L);
  /* Every space counts.  The space after the 'f' and 'n' is
   *essential*.  The PDF spec says the lines must be 20 characters
   long including the end of line character. */
  pdf_out (pdf_output_file, format_buffer, length);
  for (i=1; i<next_label; i++){
    length = sprintf (format_buffer, "%010ld %05ld n \n",
		      output_xref[i-1].file_position, 0L);
    pdf_out (pdf_output_file, format_buffer, length);
  }
  /* Done with xref table */
  RELEASE (output_xref);
}

static void dump_trailer(void)
{
  int length;
  unsigned long starttrailer;
  starttrailer = pdf_output_file_position;
  pdf_out (pdf_output_file, "trailer\n", 8);
  pdf_out (pdf_output_file, "<<\n", 3);
  length = sprintf (format_buffer, "/Size %lu\n",
		    next_label);
  pdf_out (pdf_output_file, format_buffer, length);
  if (pdf_root_obj == 0) 
    ERROR ("dump_trailer:  Invalid root object");
  length = sprintf (format_buffer, "/Root %u %u R\n", pdf_root_obj, 0);
  pdf_out (pdf_output_file, format_buffer, length);
  if (pdf_info_obj != 0) {
    length = sprintf (format_buffer, "/Info %u %u R\n", pdf_info_obj, 0);
    pdf_out (pdf_output_file, format_buffer, length);
  }
  pdf_out (pdf_output_file, ">>\n", 3);
  pdf_out (pdf_output_file, "startxref\n", 10);
  length = sprintf (format_buffer, "%lu\n", startxref);
  pdf_out (pdf_output_file, format_buffer, length);
  pdf_out (pdf_output_file, "%%EOF\n", 6);
}

void pdf_out_flush (void)
{
  if (pdf_output_file) {
    if (debug) fprintf (stderr, "pdf_obj_out_flush:  dumping xref\n");
    dump_xref();
    if (debug) fprintf (stderr, "pdf_obj_out_flush:  dumping trailer\n");
    dump_trailer();
    if (verbose) {
      if (compression_level>0) {
	fprintf (stderr, "\nCompression eliminated approximately %lu bytes",
		 compression_saved);
      }
    }
    fprintf (stderr, "\n%lu bytes written",
	     pdf_output_file_position);
    MFCLOSE (pdf_output_file);
  }
}

void pdf_error_cleanup (void)
{
  /* This routine is the cleanup required for an abnormal exit.
     For now, simply close the file. */
  if (pdf_output_file)
    MFCLOSE (pdf_output_file);
}


void pdf_set_root (pdf_obj *object)
{
  if (pdf_root_obj != 0) {
    ERROR ("pdf_set_root:  root object already set");
  }
  if (object -> label == 0) {  /* Make sure this object has a label */
    pdf_label_obj (object);
  }
  pdf_root_obj = object -> label;
}

void pdf_set_info (pdf_obj *object)
{
  if (pdf_info_obj != 0) {
    ERROR ("pdf_set_info:  info object already set");
  }
  if (object -> label == 0) {  /* Make sure this object has a label */
    pdf_label_obj (object);
  }
  pdf_info_obj = object -> label;
}

static void pdf_out_char (FILE *file, char c)
{
  fputc (c, file);
  /* Keep tallys for xref table *only* if writing a pdf file */
  if (file == pdf_output_file) {
    pdf_output_file_position += 1;
    pdf_output_line_position += 1;
  }
  if (file == pdf_output_file && c == '\n')
    pdf_output_line_position = 0;
}

static void pdf_out (FILE *file, void *buffer, int length)
{
  fwrite (buffer, 1, length, file);
  /* Keep tallys for xref table *only* if writing a pdf file */
  if (file == pdf_output_file) {
    pdf_output_file_position += length;
    pdf_output_line_position += length;
    if (length > 0 && ((char *)buffer)[length-1] == '\n')
      pdf_output_line_position = 0;
  }
}

static void pdf_out_white (FILE *file)
{
  if (file == pdf_output_file && pdf_output_line_position >= 80) {
    pdf_out_char (file, '\n');
  } else {
    pdf_out_char (file, ' ');
  }
  return;
}

pdf_obj *pdf_new_obj(pdf_obj_type type)
{
  pdf_obj *result;
  result = NEW (1, pdf_obj);
  result -> type = type;
  result -> data = NULL;
  result -> label = 0;
  result -> generation = 0;
  result -> refcount = 1;
  return result;
}

static void pdf_label_obj (pdf_obj *object)
{
  if (object == NULL)
    return;
  if (next_label > pdf_max_ind_objects) {
    pdf_max_ind_objects += IND_OBJECTS_ALLOC_SIZE;
    output_xref = RENEW (output_xref, pdf_max_ind_objects,
			 struct xref_entry);
  }
  if (object -> label == 0) {  /* Don't change label on an already labeled
				  object.  Ignore such calls */
    /* Save so we can lookup this object by its number */
    output_xref[next_label-1].pdf_obj = object;
    object -> label = next_label++;
    object -> generation = 0;
  }
}

/* This doesn't really copy the object, but allows 
   it to be used without fear that somebody else will free it */

pdf_obj *pdf_link_obj (pdf_obj *object)
{
  if (object == NULL)
    ERROR ("pdf_link_obj passed null pointer");
  object -> refcount += 1;
  return object;
}


pdf_obj *pdf_ref_obj(pdf_obj *object)
{
  pdf_obj *result;
  pdf_indirect *indirect;
  
  if (object == NULL)
    ERROR ("pdf_ref_obj passed null pointer");
  
  if (object -> refcount == 0) {
    fprintf (stderr, "\npdf_ref_obj:  Called with already released object");
    pdf_write_obj (stderr, object);
    ERROR ("Fatal Error\n");
  }
  result = pdf_new_obj (PDF_INDIRECT);
  indirect = NEW (1, pdf_indirect);
  result -> data = indirect;
  if (object -> type == PDF_INDIRECT) { /* If an object is already an indirect reference,
					   reference the original
					   object, not the indirect
					   one */
    indirect -> label = ((pdf_indirect *) (object -> data)) -> label;
    indirect -> generation = ((pdf_indirect *) (object -> data)) -> generation;
    indirect -> dirty = ((pdf_indirect *) (object -> data)) -> dirty;
    indirect -> dirty_file = ((pdf_indirect *) (object -> data)) -> dirty_file;
  } else {
    if (object -> label == 0) {
      pdf_label_obj (object);
    }
    indirect -> label = object -> label;
    indirect -> generation = object -> generation;
    indirect -> dirty = 0;
    indirect -> dirty_file = NULL;
  }
  return result;
}

static void release_indirect (pdf_indirect *data)
{
  RELEASE (data);
}

static void write_indirect (FILE *file, const pdf_indirect *indirect)
{
  int length;
#ifdef MEM_DEBUG
MEM_START
#endif
  if (indirect -> dirty) {
    if (file == stderr) {
      pdf_out (file, "{d}", 3);
      length = sprintf (format_buffer, "%d %d R", indirect -> label,
			indirect -> generation);
      pdf_out (file, format_buffer, length);
    }
    else {
      pdf_obj *clean;
      if (indirect -> dirty_file != pdf_input_file) {
	fprintf (stderr, "\nwrite_indirect, label=%d, from_file=%p, current_file=%p\n", indirect -> label, indirect->dirty_file, pdf_input_file);
	ERROR ("write_indirect:  input PDF file doesn't match object");
      }
      clean = pdf_ref_file_obj (indirect -> label);
      pdf_write_obj (file, clean);
      pdf_release_obj (clean);
    }
  } else {
    length = sprintf (format_buffer, "%d %d R", indirect -> label,
		      indirect -> generation);
    pdf_out (file, format_buffer, length);
  }
#ifdef MEM_DEBUG
MEM_END
#endif
}

pdf_obj *pdf_new_null (void)
{
  pdf_obj *result;
  result = pdf_new_obj (PDF_NULL);
  result -> data = NULL;
  return result;
}

static void release_null (void *data)
{
  return;
}

static void write_null (FILE *file)
{
  pdf_out (file, "null", 4);
}

pdf_obj *pdf_new_boolean (char value)
{
  pdf_obj *result;
  pdf_boolean *data;
  result = pdf_new_obj (PDF_BOOLEAN);
  data = NEW (1, pdf_boolean);
  result -> data = data;
  data -> value = value;
  return result;
}

static void release_boolean (pdf_obj *data)
{
  RELEASE (data);
}

static void write_boolean (FILE *file, const pdf_boolean *data)
{
  if (data -> value) {
    pdf_out (file, "true", 4);
  }
  else {
    pdf_out (file, "false", 5);
  }
}

void pdf_set_boolean (pdf_obj *object, char value)
{
   if (object == NULL || object -> type != PDF_BOOLEAN) {
     ERROR ("pdf_set_boolean:  Passed non-boolean object");
   }
   ((pdf_boolean *) (object -> data)) -> value = value;
}

pdf_obj *pdf_new_number (double value)
{
  pdf_obj *result;
  pdf_number *data;
  result = pdf_new_obj (PDF_NUMBER);
  data = NEW (1, pdf_number);
  result -> data = data;
  data -> value = value;
  return result;
}

static void release_number (pdf_number *data)
{
  RELEASE (data);
}

static void write_number (FILE *file, const pdf_number *number)
{
  int count;
  count = sprintf (format_buffer, "%.10g", number -> value);
  pdf_out (file, format_buffer, count);
}


void pdf_set_number (pdf_obj *object, double value)
{
   if (object == NULL || object -> type != PDF_NUMBER) {
     ERROR ("pdf_set_number:  Passed non-number object");
   }
   ((pdf_number *) (object -> data)) -> value = value;
}

double pdf_number_value (pdf_obj *object)
{
  if (object == NULL || object -> type != PDF_NUMBER) {
    ERROR ("pdf_obj_number_value:  Passed non-number object");
  }
  return ((pdf_number *)(object -> data)) -> value;
}

pdf_obj *pdf_new_string (const void *string, unsigned length)
{
  pdf_obj *result;
  pdf_string *data;
  result = pdf_new_obj (PDF_STRING);
  data = NEW (1, pdf_string);
  result -> data = data;
  if (length != 0) {
    data -> length = length;
    data -> string = NEW (length+1, unsigned char);
    memcpy (data -> string, string, length);
    data -> string[length] = 0;
  } else {
    data -> length = 0;
    data -> string = NULL;
  }
  return result;
}

void *pdf_string_value (pdf_obj *a_pdf_string)
{
  pdf_string *data;
  data = a_pdf_string -> data;
  return data -> string;
}

unsigned int pdf_string_length (pdf_obj *a_pdf_string)
{
  pdf_string *data;
  data = a_pdf_string -> data;
  return (data -> length);
}

/* This routine escapes non printable characters and control
   characters in an output string.  It optionally remaps
   the problem characters in the encoding */

int pdfobj_escape_str (char *buffer, int bufsize, unsigned char *s,
		       int len, int remap)
{
  int result = 0, i;
  unsigned char ch;
  for (i=0; i<len; i++) {
    ch = remap? twiddle(s[i]): s[i];
    /* Exit as fast as possible for printable characters */
    if (result+4 > bufsize)
      ERROR ("pdfobj_escape_str: Buffer overflow");
    if (ch < 32 || ch > 126) {
      buffer[result++] = '\\';
      result += sprintf (buffer+result, "%03o", ch);
      continue;
    }
    switch (ch) {
    case '(':
      buffer[result++] = '\\';
      buffer[result++] = '(';
      break;
    case ')':
      buffer[result++] = '\\';
      buffer[result++] = ')';
      break;
    case '\\':
      buffer[result++] = '\\';
      buffer[result++] = '\\';
      break;
    default:
      buffer[result++] = ch;
      break;
    }
  }
  return result;
}


static void write_string (FILE *file, const pdf_string *string)
{
  unsigned char *s = string -> string;
  int count, i;
  pdf_out_char (file, '(');
    /* This section of code probably isn't speed critical.  Escaping the
     characters in the string one at a time may seem slow, but it's
     safe if the formatted string length exceeds FORMAT_BUF_SIZE.
     Occasionally you see some long strings in PDF.  pdfobj_escape_str
     is also used for strings of text with no kerning.  These must be
     handled as quickly as possible since there are so many of them.  */ 
  for (i=0; i<string->length; i++) {
    count = pdfobj_escape_str (format_buffer, FORMAT_BUF_SIZE, s+i,
			       1, 0);
    pdf_out (file, format_buffer, count);
  }
  pdf_out_char (file, ')');
}

static void release_string (pdf_string *data)
{
  if (data -> string != NULL)
    RELEASE (data -> string);
  RELEASE (data);
}

void pdf_set_string (pdf_obj *object, unsigned char *string, unsigned length)
{
  pdf_string *data;
  if (object == NULL || object -> type != PDF_STRING) {
     ERROR ("pdf_set_string:  Passed non-string object");
  }
  data = object -> data;
  if (data -> length != 0) {
    RELEASE (data -> string);
  }
  if (length != 0) {
    data -> length = length;
    data -> string = NEW (length+1, unsigned char);
    memcpy (data -> string, string, length);
    (data->string)[length] = 0;
  } else {
    data -> length = 0;
    data -> string = NULL;
  }
  return;
}

int pdf_check_name(const char *name)
{
  static char *valid_chars =
    "!\"$&'*+,-.0123456789:;=?@ABCDEFGHIJKLMNOPQRSTUVWXYZ\\^_`abcdefghijklmnopqrstuvwxyz|~";
  if (strspn (name, valid_chars) == strlen (name))
    return 1;
  else
    return 0;
}

pdf_obj *pdf_new_name (const char *name)  /* name does *not* include the / */ 
{
  pdf_obj *result;
  unsigned length = strlen (name);
  pdf_name *data;
  if (!pdf_check_name (name)) {
    fprintf (stderr, "Invalid PDF name \"%s\"\n", name);
    ERROR ("pdf_new_name:  invalid PDF name");
  }
  result = pdf_new_obj (PDF_NAME);
  data = NEW (1, pdf_name);
  result -> data = data;
  if (length != 0) {
    data -> name = NEW (length+1, char);
    memcpy (data -> name, name, length);
    (data->name)[length] = 0;
  } else 
    data -> name = NULL;
  return result;
}

static void write_name (FILE *file, const pdf_name *name)
{
  char *s = name -> name;
  int i, length;
  pdf_out_char (file, '/');
  if (name -> name == NULL)
    length = 0;
  else
    length = strlen (name -> name);
  for (i=0; i < length; i++) {
    if (isprint (s[i]) &&
	s[i] != '/' &&
	s[i] != '%' &&
	s[i] != '(' &&
	s[i] != ')' &&
	s[i] != '[' && 
	s[i] != ']' && 
	s[i] != '#')
      pdf_out_char (file, s[i]);
  }
}


static void release_name (pdf_name *data)
{
  if (data -> name != NULL)
    RELEASE (data -> name);
  RELEASE (data);
}

void pdf_set_name (pdf_obj *object, char *name)
{
  pdf_name *data;
  unsigned length = strlen (name);
  if (object == NULL || object -> type != PDF_NAME) {
     ERROR ("pdf_set_name:  Passed non-name object");
  }
  data = object -> data;
  if (data -> name != NULL) {
    RELEASE (data -> name);
  }
  if (length != 0) {
    data -> name = NEW (length+1, char);
    memcpy (data -> name, name, length);
    (data->name)[length] = 0;
  } else {
    data -> name = NULL;
  }
}

char *pdf_name_value (pdf_obj *object)
{
  pdf_name *data;
  if (object == NULL || object -> type != PDF_NAME) {
     ERROR ("pdf_name_value:  Passed non-name object");
  }
  data = object -> data;
  if (data -> name == NULL)
    return NULL;
  return data -> name;
}


pdf_obj *pdf_new_array (void)
{
  pdf_obj *result;
  pdf_array *data;
  result = pdf_new_obj (PDF_ARRAY);
  data = NEW (1, pdf_array);
  data -> values = NULL;
  data -> max = 0;
  data -> size = 0;
  result -> data = data;
  return result;
}

static void write_array (FILE *file, const pdf_array *array)
{
  if (array -> size > 0) {
    unsigned long i;
    pdf_out_char (file, '[');
    for (i=0; i<array->size; i++) {
      if (i != 0 &&
	  ((array->values)[i]->type) != PDF_STRING &&
	  ((array->values)[i]->type) != PDF_NAME &&
	  ((array->values)[i]->type) != PDF_ARRAY)
	pdf_out_white (file);
      pdf_write_obj (file, (array->values)[i]);
    }
    pdf_out_char (file, ']');
  } else {
    write_null (file);
  }
}

pdf_obj *pdf_get_array (pdf_obj *array, unsigned long index)
{
  pdf_array *data;
  pdf_obj *result = NULL;
  if (array == NULL) {
    ERROR ("pdf_get_array: passed NULL object");
  }
  if (array -> type != PDF_ARRAY) {
    ERROR ("pdf_get_array: passed non array object");
  }
  data = array -> data;
  if (index < data -> size) {
    result = (data->values)[index];
  }
  return result;
}

static void release_array (pdf_array *data)
{
  unsigned long i;
  for (i=0; i<data->size; i++) {
    pdf_release_obj ((data ->values)[i]);
  }
  if (data->size > 0)
    RELEASE (data->values);
  RELEASE (data);
}

void pdf_add_array (pdf_obj *array, pdf_obj *object) /* Array is ended
							by a node with NULL
							this pointer */
{
  pdf_array *data;
  if (array == NULL || array -> type != PDF_ARRAY) {
     ERROR ("pdf_add_array:  Passed non-array object");
  }
  data = array -> data;
  if (data -> size >= data -> max) {
    data->max += ARRAY_ALLOC_SIZE;
    data->values = RENEW (data->values, data->max, pdf_obj *);
  }
  (data->values)[data->size++] = object;
  return;
}


static void write_dict (FILE *file, const pdf_dict *dict)
{
  pdf_out (file, "<<\n", 3);
  while (dict -> key != NULL) {
    pdf_write_obj (file, dict -> key);
    if (((dict -> value) -> type) == PDF_BOOLEAN ||
	((dict -> value) -> type) == PDF_NUMBER ||
	((dict -> value) -> type) == PDF_INDIRECT ||
	((dict -> value) -> type) == PDF_NULL)
	pdf_out_white (file);
    pdf_write_obj (file, dict -> value);
    dict = dict -> next;
    pdf_out_char (file, '\n');
  }
  pdf_out (file, ">>", 2);
}

pdf_obj *pdf_new_dict (void)
{
  pdf_obj *result;
  pdf_dict *data;
  result = pdf_new_obj (PDF_DICT);
  data = NEW (1, pdf_dict);
  data -> key = NULL;
  data -> value = NULL;
  data -> next = NULL;
  result -> data = data;
  return result;
}

static void release_dict (pdf_dict *data)
{
  pdf_dict *next;
  while (data != NULL && data -> key != NULL) {
    pdf_release_obj (data -> key);
    pdf_release_obj (data -> value);
    next = data -> next;
    RELEASE (data);
    data = next;
  }
  RELEASE (data);
}

void pdf_add_dict (pdf_obj *dict, pdf_obj *key, pdf_obj *value) /* Array is ended
								   by a node with NULL
								   this pointer */
{
  pdf_dict *data;
  pdf_dict *new_node;
  if (key == NULL || key -> type != PDF_NAME ) {
    ERROR ("pdf_add_dict: Passed invalid key");
  }
  if (value != NULL &&
      (value -> type == 0 || value -> type > PDF_INDIRECT )) {
    ERROR ("pdf_add_dict: Passed invalid value");
  }
  if (dict == NULL || dict -> type != PDF_DICT) {
    fprintf (stderr, "key:");
    pdf_write_obj (stderr, key);
    fprintf (stderr, "value:");
    pdf_write_obj (stderr, value);
    ERROR ("pdf_add_dict:  Passed non-dict object");
  }
  data = dict -> data;
  /* If this key already exists, simply replace the value */
  while (data -> key != NULL) {
    if (!strcmp (pdf_name_value(key), pdf_name_value(data->key))) {
      /* Release the old value */
      pdf_release_obj (data->value);
      /* Release the new key (we don't need it) */
      pdf_release_obj (key);
      data->value = value;
      break;
    }
    data = data -> next;
  }
  /* If we didn't find the key, build a new "end" node and add
     the new key just before the end */
  if (data -> key == NULL) {
    new_node = NEW (1, pdf_dict);
    new_node -> key = NULL;
    new_node -> value = NULL;
    new_node -> next = NULL;
    data -> next = new_node;
    data -> key = key;
    data -> value = value;
  }
  return;
}

/* pdf_merge_dict makes a link for each item in dict2 before
   stealing it */
void pdf_merge_dict (pdf_obj *dict1, pdf_obj *dict2)
{
  pdf_dict *data;
  if (dict1 == NULL || dict1 -> type != PDF_DICT) 
    ERROR ("pdf_merge_dict:  Passed invalid first dictionary");
  if (dict2 == NULL || dict2 -> type != PDF_DICT)
    ERROR ("pdf_merge_dict:  Passed invalid second dictionary");
  data = dict2 -> data;
  while (data -> key != NULL) {
    pdf_add_dict (dict1, pdf_link_obj(data -> key),
		  pdf_link_obj (data -> value));
    data = data -> next;
  }
}

static int pdf_match_name (const pdf_obj *name_obj, const char *name_string)
{
  pdf_name *data;
  data = name_obj -> data;
  return (!strcmp (data -> name, name_string));
}

pdf_obj *pdf_lookup_dict (const pdf_obj *dict, const char *name)
{
  pdf_dict *data;
  if (dict == NULL || dict ->type != PDF_DICT) 
    ERROR ("pdf_lookup_dict:  Passed invalid dictionary");
  data = dict -> data;
  while (data -> key != NULL) {
    if (pdf_match_name (data -> key, name))
      return data -> value;
    data = data -> next;
  }
  return NULL;
}

void pdf_remove_dict (pdf_obj *dict, const char *name)
{
  pdf_dict *data, **data_p;
  if (dict == NULL || dict->type != PDF_DICT)
    ERROR ("pdf_remove_dict:  Passed invalid dictionary");
  data = (dict -> data);
  data_p = (pdf_dict **) &(dict->data);
  while (data->key != NULL) {
    if (pdf_match_name (data -> key, name)) {
      pdf_release_obj (data -> key);
      pdf_release_obj (data -> value);
      *data_p = data -> next;
      RELEASE (data);
      break;
    }
    data_p = &(data->next);
    data = data -> next;
  }
  return;
}

char *pdf_get_dict (const pdf_obj *dict, int index)
{
  pdf_dict *data;
  char *result;
  if (dict == NULL) {
    ERROR ("pdf_get_dict: passed NULL object");
  }
  if (dict -> type != PDF_DICT) {
    ERROR ("pdf_get_dict: passed non array object");
  }
  data = dict -> data;
  while (index-- > 0 && data -> next != NULL)
    data = data -> next;
  if (data -> next == NULL)
    return NULL;
  result = pdf_name_value (data -> key);
  return result;
}

pdf_obj *pdf_new_stream (int flags)
{
  pdf_obj *result;
#ifdef HAVE_ZLIB  
  pdf_obj *filters = NULL;
#endif /* HAVE_ZLIB */
  pdf_stream *data;
  result = pdf_new_obj (PDF_STREAM);
  data = NEW (1, pdf_stream);
  result -> data = data;
  data -> dict = pdf_new_dict ();  /* Although we are using an arbitrary
				      pdf_object here, it must have
				      type=PDF_DICT and cannot be an
				      indirect reference.  This will
				      be checked by the output routine 
				   */
  data -> _flags = flags;
#ifdef HAVE_ZLIB
  if ((flags & STREAM_COMPRESS) && compression_level > 0) {
    if (!filters) {
      filters = pdf_new_array();
      pdf_add_dict (data -> dict, pdf_new_name ("Filter"), filters);
    }
    pdf_add_array (filters, pdf_new_name ("FlateDecode"));
  }
#endif /* HAVE_ZLIB */  

  data -> stream_length = 0;
  data -> max_length = 0;
  data -> stream = NULL;
  return result;
}


static void write_stream (FILE *file, pdf_stream *stream)
{
#define COMPRESS_LEVEL 9
#define THRESHOLD 100
  unsigned char *filtered;
  unsigned long filtered_length;
#ifdef HAVE_ZLIB
  unsigned long buffer_length;
  unsigned char *buffer;
#endif /* HAVE_ZLIB */
  /* Always work from a copy of the stream */
  /* All filters read from "filtered" and leave their result in
     "filtered" */
  filtered = NEW (stream->stream_length+1, unsigned char);
  memcpy (filtered, stream->stream, stream->stream_length);
  filtered_length = stream->stream_length;

#ifdef HAVE_ZLIB
  /* Apply compression filter if requested */
  if ((stream -> _flags & STREAM_COMPRESS) && compression_level > 0) {
    buffer_length = filtered_length + filtered_length/1000 + 14;
    buffer = NEW (buffer_length, unsigned char);
#ifdef HAVE_ZLIB_COMPRESS2    
    if (compress2 (buffer, &buffer_length, filtered,
		   filtered_length, compression_level))
      ERROR ("Zlib error");
#else 
    if (compress (buffer, &buffer_length, filtered,
		  filtered_length))
      ERROR ("Zlib error");
#endif /* HAVE_ZLIB_COMPRESS2 */
    RELEASE (filtered);
    filtered = buffer;
    compression_saved += (filtered_length-buffer_length)-strlen("/Filter [/FlateDecode]\n");
    filtered_length = buffer_length;
  }
#endif /* HAVE_ZLIB */
  /* Add a '\n' if the last character wasn't one */
  if (filtered_length > 0 && filtered[filtered_length-1] != '\n') {
    filtered[filtered_length++] = '\n';
  }
  pdf_add_dict (stream->dict,
		pdf_new_name ("Length"),
		pdf_new_number(filtered_length));
  pdf_write_obj (file, stream -> dict);
  pdf_out (file, "\nstream\n", 8);
  
  if (filtered_length > 0) {
    pdf_out (file, filtered, filtered_length);
  }

  RELEASE (filtered);
  /* This stream length "object" gets reset every time write_stream is
     called for the stream object */
  /* If this stream gets written more than once with different
     filters, this could be a problem */
  pdf_out (file, "endstream", 9);
  return;
}

static void release_stream (pdf_stream *stream)
{
  pdf_release_obj (stream -> dict);
  if (stream -> stream_length > 0)
    RELEASE (stream -> stream);
  RELEASE (stream);
}

pdf_obj *pdf_stream_dict (pdf_obj *stream)
{
  pdf_stream *data;
  if (stream == NULL || stream -> type != PDF_STREAM) {
     ERROR ("pdf_stream_dict:  Passed non-stream object");
  }
  data = stream -> data;
  return data -> dict;
}

void pdf_add_stream (pdf_obj *stream, char *stream_data, unsigned length)
{
  pdf_stream *data;
  if (stream == NULL || stream -> type != PDF_STREAM) {
     ERROR ("pdf_add_stream:  Passed non-stream object");
  }
  if (length == 0)
    return;
  data = stream -> data;
  if (data -> stream_length + length > data -> max_length) {
    data -> max_length += length + STREAM_ALLOC_SIZE;
    data -> stream = RENEW (data -> stream, data->max_length, char);
  }
  memcpy ((data->stream)+(data->stream_length), stream_data,
	  length);
  data->stream_length += length;
}

void pdf_write_obj (FILE *file, const pdf_obj *object)
{
  if (object == NULL) {
    write_null(file);
    return;
  }
  if (object -> type > PDF_INDIRECT) {
    fprintf (stderr, "Object type = %d\n", object -> type);
    ERROR ("pdf_write_obj:  Called with invalid object");
  }
  if (file == stderr)
    fprintf (stderr, "{%d}", object -> refcount);
  switch (object -> type) {
  case PDF_BOOLEAN:
    write_boolean (file, object -> data);
    break;
  case PDF_NUMBER:
    write_number (file, object -> data);
    break;
  case PDF_STRING:
    write_string (file, object -> data);
    break;
  case PDF_NAME:
    write_name (file, object -> data);
    break;
  case PDF_ARRAY:
    write_array (file, object -> data);
    break;
  case PDF_DICT:
    write_dict (file, object -> data);
    break;
  case PDF_STREAM:
    write_stream (file, object -> data);
    break;
  case PDF_NULL:
    write_null (file);
    break;
  case PDF_INDIRECT:
    write_indirect (file, object -> data);
    break;
  }
}

static void pdf_flush_obj (FILE *file, const pdf_obj *object) 
     /* Write the object to the file */ 
{
  int length;
  /* Record file position.  No object is numbered 0, so subtract 1
     when using as an array index */
  output_xref[object->label-1].file_position = pdf_output_file_position;
  length = sprintf (format_buffer, "%lu %d obj\n", object -> label ,
		    object -> generation);
  pdf_out (file, format_buffer, length);
  pdf_write_obj (file, object);
  pdf_out (file, "\nendobj\n", 8);
}


void pdf_release_obj (pdf_obj *object)
{
  if (object == NULL)
    return;
  if (object -> type > PDF_INDIRECT ||
      object -> refcount <= 0) {
    fprintf (stderr, "pdf_release_obj: object = %p, type = %d\n", object, object ->
	     type);
    pdf_write_obj (stderr, object);
    ERROR ("pdf_release_obj:  Called with invalid object");
  }
  object -> refcount -= 1;
    if (object -> refcount == 0) { /* Nothing is using this object so it's okay to
				    remove it */
    /* Nonzero "label" means object needs to be written before it's destroyed*/
    if (object -> label && pdf_output_file != NULL) { 
      pdf_flush_obj (pdf_output_file, object);
    }
    switch (object -> type) {
    case PDF_BOOLEAN:
      release_boolean (object -> data);
      break;
    case PDF_NULL:
      release_null (object -> data);
      break;
    case PDF_NUMBER:
      release_number (object -> data);
      break;
    case PDF_STRING:
      release_string (object -> data);
      break;
    case PDF_NAME:
      release_name (object -> data);
      break;
    case PDF_ARRAY:
      release_array (object -> data);
      break;
    case PDF_DICT:
      release_dict (object -> data);
      break;
    case PDF_STREAM:
      release_stream (object -> data);
      break;
    case PDF_INDIRECT:
      release_indirect (object -> data);
      break;
    }
  /* This might help detect freeing already freed objects */
    /*  object -> type = -1;*/
    RELEASE (object);
  }
}

static int backup_line (void)
{
  int ch;
  ch = -1;
  if (debug) {
    fprintf (stderr, "\nbackup_line:\n");
  }
  /* Note: this code should work even if \r\n is eol.
     It could fail on a machine where \n is eol and
     there is a \r in the stream---Highly unlikely
     in the last few bytes where this is likely to be used.
  */
  if (tell_position (pdf_input_file) > 1)
    do {
      seek_relative (pdf_input_file, -2);
      if (debug)
	fprintf (stderr, "%c", ch);
    } while (tell_position (pdf_input_file) > 0 &&
	     (ch = fgetc (pdf_input_file)) >= 0 &&
	     (ch != '\n' && ch != '\r' ));
  if (debug)
    fprintf (stderr, "<-\n");
  if (ch < 0) {
    return 0;
  }
  return 1;
}

static unsigned long pdf_file_size = 0;

static long find_xref(void)
{
  long currentpos, xref_pos;
  int tries = 10;
  char *start, *end, *number;
  if (debug)
    fprintf (stderr, "(find_xref");
  seek_end (pdf_input_file);
  pdf_file_size = tell_position (pdf_input_file);
  do {
    if (!backup_line()) {
      tries = 0;
      break;
    }
    currentpos = tell_position(pdf_input_file);
    fread (work_buffer, sizeof(char), strlen("startxref"),
	   pdf_input_file);
    if (debug) {
      work_buffer[strlen("startxref")] = 0;
      fprintf (stderr, "[%s]\n", work_buffer);
    }
    seek_absolute(pdf_input_file, currentpos);
    tries--;
  } while (tries > 0 && strncmp (work_buffer, "startxref", strlen ("startxref")));
  if (tries <= 0)
    return 0;
  /* Skip rest of this line */
  mfgets (work_buffer, WORK_BUFFER_SIZE, pdf_input_file);
  /* Next line of input file should contain actual xref location */
  mfgets (work_buffer, WORK_BUFFER_SIZE, pdf_input_file);
  if (debug) {
    fprintf (stderr, "\n->[%s]<-\n", work_buffer);
  }
  start = work_buffer;
  end = start+strlen(work_buffer);
  skip_white(&start, end);
  xref_pos = (long) atof (number = parse_number (&start, end));
  RELEASE (number);
  if (debug) {
    fprintf (stderr, ")\n");
    fprintf (stderr, "xref @ %lu\n", xref_pos);
  }
  return xref_pos;
}

pdf_obj *parse_trailer (void)
{
  char *start;
#ifdef MEM_DEBUG
MEM_START
#endif
  /* This routine must be called with the file pointer located at
     the start of the trailer */
  /* Fill work_buffer and hope trailer fits.  This should
     be made a bit more robust sometime */
  if (fread (work_buffer, sizeof(char), WORK_BUFFER_SIZE,
	     pdf_input_file) == 0 ||
      strncmp (work_buffer, "trailer", strlen("trailer"))) {
    fprintf (stderr, "No trailer.  Are you sure this is a PDF file?\n");
    fprintf (stderr, "\nbuffer:\n->%s<-\n", work_buffer);
    return NULL;
  }
  start = work_buffer + strlen("trailer");
  skip_white(&start, work_buffer+WORK_BUFFER_SIZE);
#ifdef MEM_DEBUG
MEM_END
#endif
  return (parse_pdf_dict (&start, work_buffer+WORK_BUFFER_SIZE));
}

struct object 
{
  unsigned long position;
  unsigned generation;
  /* Object numbers in original file and new file must have different
     object numbers.
     new_ref provides a reference for the object in the new file
     object space.  When it is first set, an object in the old file
     is copied to the new file with a new number.  new_ref remains set
     until the file is closed so that future references can access the
     object via new_ref instead of copying the object again */
  pdf_obj *direct;
  pdf_obj *indirect;
  int used;
} *xref_table = NULL;
long num_input_objects;

long next_object (unsigned long obj)
{
  /* routine tries to estimate an upper bound for character position
     of the end of the object, so it knows how big the buffer must be.
     The parsing routines require that the entire object be read into
     memory. It would be a major pain to rewrite them.  The worst case
     is that an object before an xref table will grab the whole table
     :-( */
  unsigned long i;
  long this_position, result = pdf_file_size;  /* Worst case */
  this_position = xref_table[obj].position;
  /* Check all other objects to find next one */
  for (i=0; i<num_input_objects; i++) {
    if ((xref_table[i].used) &&
	xref_table[i].position > this_position &&
	xref_table[i].position < result)
      result = xref_table[i].position;
  }
  return result;
}

/* The following routine returns a reference to an object existing
   only in the input file.  It does this as follows.  If the object
   has never been referenced before, it reads the object
   in and creates a reference to it.  Then it writes
   the object out, keeping the existing reference. If the
   object has been read in (and written out) before, it simply
   returns the retained existing reference to that object */

pdf_obj *pdf_ref_file_obj (unsigned long obj_no)
{
  pdf_obj *direct, *indirect;
#ifdef MEM_DEBUG
MEM_START
#endif
  if (obj_no >= num_input_objects) {
    fprintf (stderr, "\n\npdf_ref_file_obj: nonexistent object\n");
    return NULL;
  }
  if (xref_table[obj_no].indirect != NULL) {
    return pdf_link_obj(xref_table[obj_no].indirect);
  }
  if ((direct = pdf_read_object (obj_no)) == NULL) {
    fprintf (stderr, "\npdf_ref_file_obj: Could not read object\n");
    return NULL;
  }
  indirect = pdf_ref_obj (direct);
  xref_table[obj_no].indirect = indirect;
  xref_table[obj_no].direct = direct;
  /* Make sure the caller can't doesn't free this object */
#ifdef MEM_DEBUG
MEM_END
#endif
  return pdf_link_obj(indirect);
}


pdf_obj *pdf_new_ref (unsigned long label, int generation) 
{
  pdf_obj *result;
  pdf_indirect *indirect;
  if (label >= num_input_objects || label < 0) {
    fprintf (stderr, "pdf_new_ref: Object doesn't exist\n");
    return NULL;
  }
  result = pdf_new_obj (PDF_INDIRECT);
  indirect = NEW (1, pdf_indirect);
  result -> data = indirect;
  indirect -> label = label;
  indirect -> generation = generation;
  indirect -> dirty = 1;
  indirect -> dirty_file = pdf_input_file;
  return result;
}

pdf_obj *pdf_read_object (unsigned long obj_no) 
{
  long start_pos, end_pos;
  char *buffer, *number, *parse_pointer, *end;
  pdf_obj *result;
#ifdef MEM_DEBUG
MEM_START
#endif
  if (debug) {
    fprintf (stderr, "\nread_object: obj=%lu\n", obj_no);
  }
  if (obj_no < 0 || obj_no >= num_input_objects) {
    fprintf (stderr, "\nTrying to read nonexistent object\n");
    return NULL;
  }
  if (!xref_table[obj_no].used) {
    fprintf (stderr, "\nTrying to read deleted object\n");
    return NULL;
  }
  if (debug) {
    fprintf (stderr, "\nobj@%lu\n", xref_table[obj_no].position);
  }
  seek_absolute (pdf_input_file, start_pos =
		 xref_table[obj_no].position);
  end_pos = next_object (obj_no);
  if (debug) {
    fprintf (stderr, "\nendobj@%lu\n", end_pos);
  }
  buffer = NEW (end_pos - start_pos+1, char);
  fread (buffer, sizeof(char), end_pos-start_pos, pdf_input_file);
  buffer[end_pos-start_pos] = 0;
  if (debug) {
    fprintf (stderr, "\nobject:\n%s", buffer);
  }
  parse_pointer = buffer;
  end = buffer+(end_pos-start_pos);
  skip_white (&parse_pointer, end);
  number = parse_number (&parse_pointer, end);
  if ((int) atof(number) != obj_no) {
    fprintf (stderr, "Object number doesn't match\n");
    RELEASE (buffer);
    return NULL;
  }
  if (number != NULL)
    RELEASE(number);
  skip_white (&parse_pointer, end);
  number = parse_number (&parse_pointer, end);
  if (number != NULL)
    RELEASE(number);
  skip_white(&parse_pointer, end);
  if (strncmp(parse_pointer, "obj", strlen("obj"))) {
    fprintf (stderr, "Didn't find \"obj\"\n");
    RELEASE (buffer);
    return (NULL);
  }
  parse_pointer += strlen("obj");
  result = parse_pdf_object (&parse_pointer, end);
  skip_white (&parse_pointer, end);
  if (strncmp(parse_pointer, "endobj", strlen("endobj"))) {
    fprintf (stderr, "Didn't find \"endobj\"\n");
    if (result != NULL)
      pdf_release_obj (result);
    result = NULL;
  }
  RELEASE (buffer);
  return (result);
#ifdef MEM_DEBUG
MEM_END
#endif
}
/* pdf_deref_obj always returns a link instead of the original */ 
pdf_obj *pdf_deref_obj (pdf_obj *obj)
{
  pdf_obj *result, *tmp;
  pdf_indirect *indirect;
  if (obj == NULL)
    return NULL;
  if (obj -> type != PDF_INDIRECT) {
    return pdf_link_obj (obj);
  }
  indirect = obj -> data;
  if (!(indirect -> dirty)) {
    ERROR ("Tried to deref a non-file object");
  }
  result = pdf_read_object (indirect -> label);

  if (debug){
    fprintf (stderr, "\npdf_deref_obj: read_object returned\n");
    pdf_write_obj (stderr, result);
  }
  
  while (result && result -> type == PDF_INDIRECT) {
    tmp = pdf_read_object (result -> label);
    pdf_release_obj (result);
    result = tmp;
  }
  return result;
}

/* extends the xref table if we get another segment
   with higher object numbers than the current object */
static void extend_xref (long new_size) 
{
  unsigned long i;
  xref_table = RENEW (xref_table, new_size,
		      struct object);
  for (i=num_input_objects; i<new_size; i++) {
    xref_table[i].direct = NULL;
    xref_table[i].indirect = NULL;
    xref_table[i].used = 0;
    xref_table[i].position = 0;
  }
  num_input_objects = new_size;
}



static int parse_xref (void)
{
  unsigned long first_obj, num_table_objects;
  unsigned long i;
  /* This routine reads one xref segment.  It must be called
     positioned at the beginning of an xref table.  It may be called
     multiple times on the same file.  xref tables sometimes come in
     pieces */
  mfgets (work_buffer, WORK_BUFFER_SIZE, pdf_input_file);
  if (strncmp (work_buffer, "xref", strlen("xref"))) {
    fprintf (stderr, "No xref.  Are you sure this is a PDF file?\n");
    return 0;
  }
  /* Next line in file has first item and size of table */
  for (;;) {
    unsigned long current_pos;
    current_pos = tell_position (pdf_input_file);
    if (mfgets (work_buffer, WORK_BUFFER_SIZE, pdf_input_file) ==
	NULL)
      ERROR ("parse_xref: premature end of PDF file while parsing xref");
    if (!strncmp (work_buffer, "trailer", strlen ("trailer"))) {
      /* Backup... This is ugly, but it seems like the safest thing to
	 do.  It is possible the trailer dictionary starts on the same
	 logical line as the word trailer.  In that case, the mfgets
	 call might have started to read the trailer dictionary and
	 parse_trailer would fail */
      seek_absolute (pdf_input_file, current_pos);
      break;
    }
    sscanf (work_buffer, "%lu %lu", &first_obj, &num_table_objects);
    if (num_input_objects < first_obj+num_table_objects) {
      extend_xref (first_obj+num_table_objects);
    }
    if (debug) {
      fprintf (stderr, "\nfirstobj=%lu,number=%lu\n",
	       first_obj,num_table_objects);
    }
    for (i=first_obj; i<first_obj+num_table_objects; i++) {
      fread (work_buffer, sizeof(char), 20, pdf_input_file);
      /* Don't overwrite positions that have already been set by a
	 modified xref table.  We are working our way backwards
	 through the reference table, so we only set "position" 
	 if it hasn't been set yet. */
      if (xref_table[i].position == 0) {
	work_buffer[19] = 0;
	sscanf (work_buffer, "%lu %u", &(xref_table[i].position), 
		&(xref_table[i].generation));
      }
      if (debug) {
	fprintf (stderr, "pos: %lu gen: %u\n", xref_table[i].position,
		 xref_table[i].generation);
      }
      if (work_buffer[17] != 'n' && work_buffer[17] != 'f') {
	fprintf (stderr, "PDF file is corrupt\n");
	fprintf (stderr, "[%s]\n", work_buffer);
	return 0;
      }
      if (work_buffer[17] == 'n')
	xref_table[i].used = 1;
      else
	xref_table[i].used = 0;
      xref_table[i].direct = NULL;
      xref_table[i].indirect = NULL;
    }
  }
  return 1;
}

pdf_obj *read_xref (void)
{
  pdf_obj *main_trailer, *prev_trailer, *prev_xref, *xref_size;
  long xref_pos;
#ifdef MEM_DEBUG
MEM_START
#endif  
  if ((xref_pos = find_xref()) == 0) {
    fprintf (stderr, "Can't find xref table.\n");
    return NULL;
  }
  if (debug) {
    fprintf(stderr, "xref@%lu\n", xref_pos);
  }
  /* Read primary xref table */
  seek_absolute (pdf_input_file, xref_pos);
  if (!parse_xref()) {
    fprintf (stderr,
	     "\nCouldn't read xref table.  Is this a correct PDF file?\n");
    return NULL;
  }
  if ((main_trailer = parse_trailer()) == NULL) {
    fprintf (stderr,
	     "\nCouldn't read xref trailer.  Is this a correct PDF file?\n");
    return NULL;
  }
  if (pdf_lookup_dict (main_trailer, "Root") == NULL ||
      (xref_size = pdf_lookup_dict (main_trailer, "Size")) == NULL) {
    fprintf (stderr,
	     "\nTrailer doesn't have catalog or a size.  Is this a correct PDF file?\n");
    return NULL;
  }
  if (num_input_objects < pdf_number_value (xref_size)) {
    extend_xref (pdf_number_value (xref_size));
  }
  /* Read any additional xref tables */
  prev_trailer = pdf_link_obj (main_trailer);
  while ((prev_xref = pdf_lookup_dict (prev_trailer, "Prev")) != NULL) {
    xref_pos = pdf_number_value (prev_xref);
    seek_absolute (pdf_input_file, xref_pos);
    pdf_release_obj (prev_trailer);
    if (!parse_xref()) {
      fprintf (stderr,
	       "\nCouldn't read xref table.  Is this a correct PDF file?\n");
      return NULL;
    }
    if ((prev_trailer = parse_trailer()) == NULL) {
      fprintf (stderr,
	       "\nCouldn't read xref trailer.  Is this a correct PDF file?\n");
      return NULL;
    }
    if (debug) {
      fprintf (stderr, "\nprev_trailer:\n");
      pdf_write_obj (stderr, prev_trailer);
    }
  }
#ifdef MEM_DEBUG
MEM_END
#endif  
  pdf_release_obj (prev_trailer);
  return main_trailer;
}

static char any_open = 0;

pdf_obj *pdf_open (FILE *file)
{
  pdf_obj *trailer;
#ifdef MEM_DEBUG
MEM_START
#endif
  if (any_open) {
    fprintf (stderr, "\nOnly one PDF file may be open at one time.\n");
    any_open = 1;
    exit(1);
  }
  pdf_input_file = file;
  if (!check_for_pdf (pdf_input_file)) {
    fprintf (stderr, "pdf_open: Not a PDF 1.[1-3] file\n");
    return NULL;
  }
  if ((trailer = read_xref()) == NULL) {
    fprintf (stderr, "No trailer.\n");
    pdf_close ();
    return NULL;
  }
  if (debug) {
    fprintf (stderr, "\nDone with xref:\n");
  }
#ifdef MEM_DEBUG
  MEM_END
#endif
  return trailer;
}

void pdf_close (void)
{
  /* Following loop must be iterated because each write could trigger
     an additional indirect reference of an object with a lower
     number! */
  unsigned long i;
  int done;
  if (debug) {
    fprintf (stderr, "\npdf_close:\n");
    fprintf (stderr, "pdf_input_file=%p\n", pdf_input_file);
  }
  do {
    done = 1;
    for (i=0; i<num_input_objects; i++) {
      if (xref_table[i].direct != NULL) {
	pdf_release_obj (xref_table[i].direct);
	xref_table[i].direct = NULL;
	done = 0;
      }
    }
  } while (!done);
  /* Now take care of the indirect objects
     They had to be left around until all the direct
     objects were flushed */
  for (i=0; i<num_input_objects; i++) {
    if (xref_table[i].indirect != NULL) {
      pdf_release_obj (xref_table[i].indirect);
    }
  }
  RELEASE (xref_table);
  xref_table = NULL;
  num_input_objects = 0;
  any_open = 0;
  pdf_input_file = NULL;
  if (debug) {
    fprintf (stderr, "\nexiting pdf_close:\n");
  }
}

int check_for_pdf (FILE *file) 
{
  int result = 0;
  rewind (file);
  if (fread (work_buffer, sizeof(char), strlen("%PDF-1.x"), file) ==
      strlen("%PDF-1.x") &&
      !strncmp(work_buffer, "%PDF-1.", strlen("%PDF-1."))) {
    if (work_buffer[7] >= '0' && work_buffer[7] <= '0'+pdf_version)
      result = 1;
    else {
      fprintf (stderr, "\nVersion of PDF file (1.%c) is newer than version limit specification.\n", work_buffer[7]);
    }
  }
  return result;
}


==> dvipdfm/pdfobj.h <==
/*  $Header$

    This is dvipdfm, a DVI to PDF translator.
    Copyright (C) 1998, 1999 by Mark A. Wicks

    This program is free software; you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation; either version 2 of the License, or
    (at your option) any later version.

    This program is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with this program; if not, write to the Free Software
    Foundation, Inc., 59 Temple Place, Suite 330, Boston, MA  02111-1307  USA
    
    The author may be contacted via the e-mail address

	mwicks@kettering.edu
*/

	
#ifndef PDFOBJ_H
#define PDFOBJ_H
#include <stdio.h>

/* Here is the complete list of PDF object types */

#define	PDF_BOOLEAN	1u
#define	PDF_NUMBER	2u
#define PDF_STRING	3u
#define PDF_NAME	4u
#define PDF_ARRAY	5u
#define PDF_DICT	6u
#define PDF_STREAM	7u
#define PDF_NULL        8u
#define PDF_INDIRECT	9u   

typedef unsigned char pdf_obj_type;

/* Any of these types can be represented as follows */

struct pdf_obj 
{
  pdf_obj_type type;
  void *data;
  unsigned long label;  /* Only used for indirect objects
                               all other "label" to zero */
  unsigned generation;  /* Only used if "label" is used */
  unsigned refcount;  /* Number of links to this object */
};
typedef struct pdf_obj pdf_obj;

struct pdf_boolean
{
  char value;
};
typedef struct pdf_boolean pdf_boolean;


struct pdf_number
{
  double value;
};
typedef struct pdf_number pdf_number;

struct pdf_string
{
  unsigned char *string;
  unsigned length;
};
typedef struct pdf_string pdf_string;


struct pdf_name
{
  char *name;
};
typedef struct pdf_name pdf_name;


struct pdf_array
{
  unsigned long max, size;
  pdf_obj **values;
};
typedef struct pdf_array pdf_array;

struct pdf_dict
{
  pdf_obj *key;
  pdf_obj *value;
  struct pdf_dict *next;
};
typedef struct pdf_dict pdf_dict;

struct pdf_stream
{
  struct pdf_obj *dict;
  char *stream;  /* Actual stream contents stored in "stream" */
  unsigned long stream_length;
  unsigned long max_length;
  unsigned char _flags;
};
typedef struct pdf_stream pdf_stream;

struct pdf_indirect
{
  unsigned label, generation;
  int dirty;  /* Dirty objects came from an input file and were not
		 generated by this program.  They have a label in a
		 different numbering sequence.  These are translated
		 when the object is written out */
  FILE *dirty_file;
};
typedef struct pdf_indirect pdf_indirect;

/* External interface to pdf routines */

extern void pdf_obj_set_verbose(void);
struct pdf_obj *pdf_new_obj (pdf_obj_type type);
extern void pdf_out_init (const char *filename);
extern void pdf_out_flush (void);
extern pdf_obj *pdf_new_obj(pdf_obj_type type);
extern pdf_obj *pdf_link_obj(pdf_obj *object);
extern pdf_obj *pdf_new_null (void);
extern pdf_obj *pdf_new_boolean (char value);
extern void pdf_set_boolean (pdf_obj *object, char value);
extern void pdf_set_info (pdf_obj *object);
extern void pdf_set_root (pdf_obj *object);
extern pdf_obj *pdf_new_number (double value);
extern void pdf_set_number (pdf_obj *object, double value);
extern double pdf_number_value (pdf_obj *number);
extern char *pdf_name_value (pdf_obj *object);
extern pdf_obj *pdf_new_string (const void *string, unsigned length);
extern void pdf_set_string (pdf_obj *object, unsigned char *string, unsigned length);
extern void *pdf_string_value (pdf_obj *object);
extern unsigned int pdf_string_length (pdf_obj *object);
#define pdf_obj_string_value(s) ((void *)(((pdf_string *)((s)->data)) -> string))
#define pdf_obj_string_length(s) (((pdf_string *)((s)->data)) -> length)

extern pdf_obj *pdf_new_name (const char *name);  /* Name does not include the / */
extern int pdf_check_name (const char *name);  /* Tell whether name is a
					   valid PDF name */

extern pdf_obj *pdf_new_array (void);
extern void pdf_add_array (pdf_obj *array, pdf_obj *object); /* Array is ended
							 by a node with NULL
							 this pointer */
extern pdf_obj *pdf_get_array (pdf_obj *array, unsigned long index);
extern pdf_obj *pdf_new_dict (void);
extern void pdf_add_dict (pdf_obj *dict, pdf_obj *key, pdf_obj *value);  /* Array is ended
								     by a node with NULL
								     this pointer */
extern void pdf_merge_dict (pdf_obj *dict1, pdf_obj *dict2);
extern pdf_obj *pdf_lookup_dict (const pdf_obj *dict, const char *name);
extern char *pdf_get_dict (const pdf_obj *dict, int index);

extern pdf_obj *pdf_new_stream (int flags);
#define STREAM_COMPRESS 1
extern void pdf_obj_set_compression(int level);
extern void pdf_add_stream (pdf_obj *stream, char *stream_data, unsigned
		     length);

extern pdf_obj *pdf_stream_dict(pdf_obj *stream);

extern void pdf_release_obj (pdf_obj *object);
extern pdf_obj *pdf_deref_obj (pdf_obj *object);
extern pdf_obj *pdf_ref_obj (pdf_obj *object);
extern pdf_obj *pdf_new_ref (unsigned long label, int generation);
extern pdf_obj *pdf_ref_file_obj (unsigned long obj_no);
extern void pdf_write_obj (FILE *file, const pdf_obj *object);
extern pdf_obj *pdf_open (FILE *file);
extern void pdf_close (void);

extern int pdfobj_escape_str (char *buffer, int size, unsigned char
			      *s, int len, int remap);
extern int check_for_pdf (FILE *file);
extern void pdf_set_version (unsigned version);
extern pdf_obj *pdf_read_object (unsigned long obj_no);
extern void pdf_error_cleanup(void);

#endif  /* PDFOBJ_H */



==> dvipdfm/pdfparse.c <==
/*  $Header$
    This is dvipdfm, a DVI to PDF translator.
    Copyright (C) 1998, 1999 by Mark A. Wicks

    This program is free software; you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation; either version 2 of the License, or
    (at your option) any later version.

    This program is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with this program; if not, write to the Free Software
    Foundation, Inc., 59 Temple Place, Suite 330, Boston, MA  02111-1307  USA
    
    The author may be contacted via the e-mail address

	mwicks@kettering.edu
*/

	
#include <stdio.h>
#include <stdlib.h>
#include <ctype.h>
#include <string.h>
#include "system.h"
#include "mem.h"
#include "mfileio.h"
#include "numbers.h"
#include "dvi.h"
#include "pdfparse.h"
#include "pdfspecial.h"
#include "pdfobj.h"
#include "pdfdoc.h"
#include "pdfdev.h"

#define verbose 0
#define debug 0

#define DUMP_LIMIT 50
void dump(char *start, char *end)
{
  char *p = start;
  fprintf (stderr, "\nCurrent input buffer is ");
  fprintf (stderr, "-->");
  while (p < end && p < start+DUMP_LIMIT)
    fprintf (stderr, "%c", *(p++));
  if (p == start+DUMP_LIMIT)
    fprintf (stderr, "...\n");
  fprintf (stderr, "<--\n");
}

void skip_white (char **start, char *end)
{
  while (*start < end && (isspace (**start) || **start == '%')) {
    if (**start == '%') 
      skip_line (start, end);
    else /* Skip the white char  */
      (*start)++;
  }
  return;
}

void skip_line (char **start, char *end)
{
  /* Note: PDF spec says that all platforms must end line with '\n'
     after a "stream" keyword */
  while (*start < end && **start != '\n' && **start != '\r')
    (*start)++;
  if (*start < end && **start == '\r')
    (*start) += 1;
  if (*start < end && **start == '\n')
    (*start) += 1;
  return;
}

void parse_crap (char **start, char *end)
{
  skip_white(start, end);
  if (*start != end) {
    fprintf (stderr, "\nCrap left over after object!!\n");
    dump(*start, end);
  }
}

int is_an_int(const char *s)
{
  int i;
  for (i=0; i<strlen(s); i++) {
    if (i == 0 && s[i] == '-')
      continue;
    if (!isdigit (s[i]))
      return 0;
  }
  return 1;
}

int is_a_number(const char *s)
{
  int i, period = 0;
  for (i=0; i<strlen(s); i++) {
    if (s[i] == '-' && i == 0)
      continue;
    if (s[i] == '.' && !period) {
      period = 1;
      continue;
    }
    if (!isdigit (s[i]))
      return 0;
  }
  return 1;
}


pdf_obj *parse_pdf_dict (char **start, char *end)
{
  pdf_obj *result, *tmp1, *tmp2;
  char *save = *start;
  skip_white(start, end);
  if (*((*start)++) != '<' ||
      *((*start)++) != '<') {
    *start = save;
    dump (*start, end);
    return NULL;
  }
  result = pdf_new_dict ();
    skip_white(start, end);
  while (*start < end &&
	 **start != '>') {
    if ((tmp1 = parse_pdf_name (start, end)) == NULL) {
      pdf_release_obj (result); 
      {
	*start = save;
	dump (*start, end);
	return NULL;
      }
    };
    if ((tmp2 = parse_pdf_object (start, end)) == NULL) {
      pdf_release_obj (result);
      pdf_release_obj (tmp1); 
      {
	*start = save;
	dump (*start, end);
	return NULL;
      }
    }
    pdf_add_dict (result, tmp1, tmp2);
    skip_white(start, end);
  }
  if (*start >= end) {
    pdf_release_obj (result);
    *start = save;
    dump (*start, end);
    return NULL;
  }
  if (*((*start)++) == '>' &&
      *((*start)++) == '>') {
    return result;
  } else {
    pdf_release_obj (result);
    fprintf (stderr, "\nDictionary object ended prematurely\n");
    *start = save;
    dump (*start, end);
    return NULL;
  }
}

pdf_obj *parse_pdf_array (char **start, char *end)
{
  pdf_obj *result, *tmp1;
#ifdef MEM_DEBUG
MEM_START
#endif
  skip_white(start, end);
  if (*((*start)++) != '[')
    return NULL;
  result = pdf_new_array ();
  skip_white(start, end);
  while (*start < end &&
	 **start != ']') {
    if ((tmp1 = parse_pdf_object (start, end)) == NULL) {
      pdf_release_obj (result);
      return NULL;
    };
    pdf_add_array (result, tmp1);
    skip_white(start, end);
  }
  if (*start >= end) {
    pdf_release_obj (result);
    fprintf (stderr, "\nArray ended prematurely\n");
    return NULL;
  }
  (*start)++;
#ifdef MEM_DEBUG
MEM_END
#endif
  return result;
}

char *parse_number (char **start, char *end)
{
  char *number, *save;
#ifdef MEM_DEBUG
MEM_START
#endif
  skip_white(start, end);
  save = *start;
  if (*start < end && (**start == '+' || **start == '-')) {
    *start += 1;
  }
  while (*start < end &&
	 isdigit(**start))
    (*start)++;
  if (*start < end && **start == '.') {
    (*start)++;
    while (*start < end &&
	   isdigit(**start))
      (*start)++;
  }
  if (*start > save) {
    number = NEW ((*start-save)+1, char);
    memcpy (number, save, (*start-save));
    number[*start-save] = 0;
    return number;
  }
  *start = save;
#ifdef MEM_DEBUG
MEM_END
#endif
  return NULL;
}

char *parse_unsigned (char **start, char *end)
{
  char *number, *save;
#ifdef MEM_DEBUG
MEM_START
#endif
  skip_white(start, end);
  save = *start;
  while (*start < end &&
	 isdigit(**start))
    (*start)++;
  if (*start > save) {
    number = NEW ((*start-save)+1, char);
    memcpy (number, save, (*start-save));
    number[*start-save] = 0;
    return number;
  }
  *start = save;
#ifdef MEM_DEBUG
MEM_END
#endif
  return NULL;
}

static char *parse_gen_ident (char **start, char *end, char *valid_chars)
{
  char *ident, *save;
  save = *start;
  skip_white(start, end);
  while (*start < end && strchr (valid_chars, **start))
    (*start)++;
  if (save == *start)
    return NULL;
  ident = NEW (*start-save+1, char);
  memcpy (ident, save, *start-save);
  ident[*start-save] = 0;
  return ident;
}

char *parse_ident (char **start, char *end)
{
  static char *valid_chars =
    "!\"#$&'*+,-.0123456789:;=?@ABCDEFGHIJKLMNOPQRSTUVWXYZ\\^_`abcdefghijklmnopqrstuvwxyz|~";
  return parse_gen_ident (start, end, valid_chars);
}

char *parse_val_ident (char **start, char *end)
{
  static char *valid_chars =
    "!\"#$&'*+,-./0123456789:;?@ABCDEFGHIJKLMNOPQRSTUVWXYZ\\^_`abcdefghijklmnopqrstuvwxyz|~";
  return parse_gen_ident (start, end, valid_chars);
}

char *parse_c_ident (char **start, char *end)
{
  static char *valid_chars =
    "0123456789@ABCDEFGHIJKLMNOPQRSTUVWXYZ_abcdefghijklmnopqrstuvwxyz";
  return parse_gen_ident (start, end, valid_chars);
}

char *parse_opt_ident(char **start, char *end)
{
  if (*start  >= end || (**start) != '@')
    return NULL;
  (*start)++;
  return parse_ident(start, end);
}


pdf_obj *parse_pdf_name (char **start, char *end)
{
  pdf_obj *result;
  char *name;
  skip_white(start, end);
  if (**start != '/') {
    fprintf (stderr, "\nPDF Name expected and not found.\n");
    dump(*start, end);
    return NULL;
  }
  (*start)++;
  if ((name = parse_ident(start, end)) != NULL) {
    result = pdf_new_name (name);
    RELEASE (name);
    return result;
  }
  return NULL;
}

char *parse_pdf_reference(char **start, char *end)
{
  skip_white (start, end);
  if (**start != '@') {
    fprintf (stderr, "\nPDF Name expected and not found.\n");
    dump(*start, end);
    return NULL;
  }
  (*start)++;
  return parse_ident(start, end);
}

pdf_obj *parse_pdf_boolean (char **start, char *end)
{
  skip_white (start, end);
  if (end-*start > strlen ("true") &&
      !strncmp (*start, "true", strlen("true"))) {
    *start += strlen("true");
    return pdf_new_boolean (1);
  }
  if (end - *start > strlen ("false") &&
      !strncmp (*start, "false", strlen("false"))) {
    *start += strlen("false");
    return pdf_new_boolean (0);
  }
  return NULL;
}

pdf_obj *parse_pdf_null (char **start, char *end)
{
  char *save = *start;
  char *ident;
  skip_white (start, end);
  ident = parse_ident(start, end);
  if (!strcmp (ident, "null")) {
    RELEASE(ident);
    return pdf_new_null();
  }
  *start = save;
  fprintf (stderr, "\nNot a valid object\n");
  dump(*start, end);
  return NULL;
}

static pdf_obj *parse_pdf_number (char **start, char *end)
{
  char *number;
  pdf_obj *result;
  skip_white(start, end);
  if ((number = parse_number(start, end)) != NULL) {
    result = pdf_new_number (atof(number));
    RELEASE (number);
    return result;
  }
  return NULL;
}

int xtod (char c) 
{
  if (c >= '0' && c <= '9')
    return c-'0';
  if (c >= 'A' && c <= 'F')
    return (c-'A')+10;
  if (c >= 'a' && c <= 'f')
    return (c-'a')+10;
  return 0;
}

pdf_obj *parse_pdf_hex_string (char **start, char *end)
{
  pdf_obj *result;
  char *save;
  unsigned char *string = NULL;
  int strlength;
  skip_white (start, end);
  if (*start == end || *((*start)++) != '<')
    return NULL;
  save = *start;
  string = NEW ((end - *start)/2+2, unsigned char); /* A little excess here */
  strlength = 0;
  while (*start < end && **start != '>') {
    string[strlength] = xtod(**start) * 16;
    (*start) += 1;
    if (*start < end && **start != '>') {
      string[strlength] += xtod(**start);
      (*start) += 1;
    }
    skip_white (start, end);
    strlength += 1;
  }
  if (*start < end) {
     *start += 1;
     result = pdf_new_string (string, strlength);
  } else {
     result = NULL;
  }
  if (string)
     RELEASE(string);
  return result;
}

pdf_obj *parse_pdf_string (char **start, char *end)
{
  pdf_obj *result;
  int balance = 0;
  char *save;
  unsigned char *string;
  int strlength;
  skip_white(start, end);
  save = *start;
  if (*start == end || **start != '(') {
    return NULL;
  }
  ++(*start);
  string = NEW (end - *start, unsigned char);
  strlength = 0;
  balance = 0;
  while (*start < end &&
	 (**start != ')' || balance > 0)) {
    if (**start == '\\')
      switch (*(++(*start))) {
      case 'n':
	string[strlength++] = '\n';
	(*start)++;
	break;
      case 'r':
	string[strlength++] = '\r';
	(*start)++;
	break;
      case 't':
	string[strlength++] = '\t';
	(*start)++;
	break;
      case 'b':
	string[strlength++] = '\b';
	(*start)++;
	break;
      default:
	if (isdigit(**start)) {
	  int i;
	  string[strlength] = 0;
	  for (i=0; i<3; i++) 
	    string[strlength] = string[strlength]*8 + (*((*start)++)-'0');
	  strlength+= 1;
	} else {
	  string[strlength++] = *((*start)++);
	}
      }
    else {
      if (**start == '(')
	balance += 1;
      if (**start == ')')
	balance -= 1;
      string[strlength++] = *((*start)++);
    }
  }
  if (*start >= end) {
    fprintf (stderr, "\nString object ended prematurely\n");
    dump (save, *start);
    return NULL;
  }
  (*start)++;
  result = pdf_new_string (string, strlength);
  RELEASE (string);
  return result;
}

char *parse_c_string (char **start, char *end)
{
  char *string, *save;
  int strlength;
  skip_white(start, end);
  save = *start;
  if (*start == end || **start != '"') {
    return NULL;
  }
  ++(*start);
  string = NEW (end - *start, char);
  strlength = 0;
  while (*start < end && (**start != '"')) {
    if (**start == '\\')
      switch (*(++(*start))) {
      case '"':
	string[strlength++] = '"';
	(*start)++;
	break;
      case 'n':
	string[strlength++] = '\n';
	(*start)++;
	break;
      case 'r':
	string[strlength++] = '\r';
	(*start)++;
	break;
      case 't':
	string[strlength++] = '\t';
	(*start)++;
	break;
      case 'b':
	string[strlength++] = '\b';
	(*start)++;
	break;
      default:
	if (isdigit(**start)) {
	  int i;
	  string[strlength] = 0;
	  for (i=0; i<3; i++) 
	    string[strlength] = string[strlength]*8 + (*((*start)++)-'0');
	  strlength+= 1;
	} else {
	  string[strlength++] = *((*start)++);
	}
      }
    else {
      string[strlength++] = *((*start)++);
    }
    string[strlength]=0;
  }
  if (*start >= end) {
    fprintf (stderr, "\nString ended prematurely\n");
    dump (save, *start);
    return NULL;
  }
  string[strlength] = 0;
  (*start)++;
  return string;
}

static pdf_obj *parse_pdf_stream (char **start, char *end, pdf_obj
				  *dict)
{
  pdf_obj *result, *new_dict, *tmp1, *length_obj;
  unsigned long length;
  if (pdf_lookup_dict(dict, "F")) {
    fprintf (stderr, "File streams not implemented (yet)");
    return NULL;
  }
  if ((tmp1 = pdf_lookup_dict(dict, "Length")) == NULL) {
    fprintf (stderr, "No length specified");
    return NULL;
  }
  length = pdf_number_value (length_obj = pdf_deref_obj (tmp1));
  pdf_release_obj (length_obj);
  skip_white(start, end);
  skip_line(start, end);
  result = pdf_new_stream(0);
  new_dict = pdf_stream_dict(result);
  pdf_merge_dict (new_dict, dict);
  pdf_release_obj (dict);
  pdf_add_stream (result, *start, length);
  *start += length;
  skip_white(start, end);
  if (*start+strlen("endstream") > end ||
      strncmp(*start, "endstream", strlen("endstream"))) {
    fprintf (stderr, "\nendstream not found\n");
    return NULL;
  }
  *start += strlen("endstream");
  return result;
}

pdf_obj *parse_pdf_object (char **start, char *end)
{
  pdf_obj *result, *tmp1=NULL, *tmp2=NULL;
  char *save = *start;
  char *position2;
  skip_white(start, end);
  if (*start >= end)
    return NULL;
  switch (**start) {
  case '<': 
    /* Check for those troublesome strings starting with '<' */
    if (*start+1 < end && *(*start+1) != '<') {
      result = parse_pdf_hex_string (start, end);
      break;
    }
    result = parse_pdf_dict (start, end);
    skip_white(start, end);
    if (end - *start > strlen("stream") &&
	!strncmp(*start, "stream", strlen("stream"))) {
      result = parse_pdf_stream (start, end, result);
    }
    /* Check for stream */
    break;
  case '(':
    result = parse_pdf_string(start, end);
    break;
  case '[':
    result = parse_pdf_array(start, end);
    break;
  case '/':
    result = parse_pdf_name(start, end);
    break;
  case '@':
    result = get_reference(start, end);
    break;
  case 't':
  case 'f':
    result = parse_pdf_boolean(start, end);
    break;
  default:
    /* This is a bit of a hack, but PDF doesn't easily allow you to
       tell a number from an indirect object reference with some
       serious looking ahead */
    
    if (*start < end && 
	(isdigit(**start) || **start == '+' || **start == '-' || **start == '.')) {
      tmp1 = parse_pdf_number(start, end);
      tmp2 = NULL;
      /* This could be a # # R type reference.  We can't be sure unless
	 we look ahead for the second number and the 'R' */
      skip_white(start, end);
      position2 = *start;
      if (*start < end && isdigit(**start)) {
	tmp2 = parse_pdf_number(start, end);
      } else
	tmp2 = NULL;
      skip_white(start, end);
      if (tmp1 != NULL && tmp2 != NULL && *start < end && *((*start)++) == 'R') {
	result = pdf_new_ref ((unsigned long) pdf_number_value (tmp1), 
			      (int) pdf_number_value (tmp2));
	pdf_release_obj (tmp1);
	pdf_release_obj (tmp2);
	break;
      }
      /* Following checks if we got two numbers, but not 'r' */
      if (tmp1 != NULL && tmp2 != NULL) {
	pdf_release_obj (tmp2);
	*start = position2;
      }
      result = tmp1;
      break;
    }
    if (*start < end && **start == 'n') {
      result = parse_pdf_null(start, end);
      break;
    }
    result = NULL;
    break;
  }
  if (result == NULL) {
    fprintf (stderr, "\nExpecting an object, but didn't find one");
    *start = save;
    dump(*start, end);
  }
  return result;
}

void parse_key_val (char **start, char *end, char **key, char **val) 
{
  *key = NULL;
  *val = NULL;
  skip_white (start, end);
  if ((*key = parse_c_ident (start, end))) {
    skip_white (start, end);
    if (*start < end && **start == '=')
      {
	(*start) += 1;
	skip_white (start, end);
	if (*start < end) switch (**start) {
	case '"':
	  *val = parse_c_string (start, end);
	  break;
	default:
	  *val = parse_val_ident (start, end);
	}
      }
  }
}


==> dvipdfm/pdfparse.h <==
/*  $Header$

    This is dvipdfm, a DVI to PDF translator.
    Copyright (C) 1998, 1999 by Mark A. Wicks

    This program is free software; you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation; either version 2 of the License, or
    (at your option) any later version.

    This program is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with this program; if not, write to the Free Software
    Foundation, Inc., 59 Temple Place, Suite 330, Boston, MA  02111-1307  USA
    
    The author may be contacted via the e-mail address

	mwicks@kettering.edu
*/

	
/*
    This is dvipdf, a DVI to PDF translator.
    Copyright (C) 1998  by Mark A. Wicks

    This program is free software; you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation; either version 2 of the License, or
    (at your option) any later version.

    This program is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with this program; if not, write to the Free Software
    Foundation, Inc., 59 Temple Place, Suite 330, Boston, MA  02111-1307  USA
    
    The author may be contacted via the e-mail address

	mwicks@kettering.edu
*/

	
#ifndef PDFPARSE_H

#define PDFPARSE_H
#include "numbers.h"
#include "pdfobj.h"

extern int is_an_int(const char *s);
extern int is_a_number(const char *s);
extern char *parse_ident (char **start, char *end);
extern char *parse_val_ident (char **start, char *end);
extern char *parse_c_ident (char **start, char *end);
extern char *parse_number (char **start, char*end);
extern char *parse_unsigned (char **start, char*end);
extern void parse_crap (char **start, char *end);
extern void skip_white (char **start, char *end);
extern void skip_line (char **start, char *end);

extern char *parse_c_string (char **start, char*end);
extern pdf_obj *parse_pdf_string (char **start, char*end);
extern pdf_obj *parse_pdf_name (char **start, char*end);
extern pdf_obj *parse_pdf_array (char **start, char*end);
extern pdf_obj *parse_pdf_object (char **start, char*end);
extern pdf_obj *parse_pdf_dict (char **start, char*end);
extern pdf_obj *parse_pdf_boolean (char **start, char*end);
extern pdf_obj *parse_pdf_null (char **start, char*end);
extern char *parse_pdf_reference (char **start, char*end);
extern char *parse_opt_ident (char **start, char*end);

extern void parse_key_val (char **start, char *end, char **key, char **val);
extern void dump (char *start, char *end);

#endif  /* PDFPARSE_H */


==> dvipdfm/pdfspecial.c <==
/*  $Header$

    This is dvipdfm, a DVI to PDF translator.
    Copyright (C) 1998, 1999 by Mark A. Wicks

    This program is free software; you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation; either version 2 of the License, or
    (at your option) any later version.

    This program is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with this program; if not, write to the Free Software
    Foundation, Inc., 59 Temple Place, Suite 330, Boston, MA  02111-1307  USA
    
    The author may be contacted via the e-mail address

	mwicks@kettering.edu
*/

	
#include <stdio.h>
#include <stdlib.h>
#include <ctype.h>
#include <math.h>
#include <string.h>
#include "system.h"
#include "mem.h"
#include "mfileio.h"
#include "numbers.h"
#include "dvi.h"
#include "pdflimits.h"
#include "pdfspecial.h"
#include "pdfobj.h"
#include "pdfdoc.h"
#include "pdfdev.h"
#include "pdfparse.h"
#include "jpeg.h"
#include "epdf.h"
#include "mpost.h"
#include "psimage.h"

#include "config.h"

#ifdef HAVE_LIBPNG
#include <png.h>
#include "pngimage.h"
#endif /* HAVE_LIBPNG */

#define verbose 0
#define debug 0

static void add_reference (char *name, pdf_obj *object, char *res_name);
static void release_reference (char *name);
static pdf_obj *lookup_reference(char *name);
static char *lookup_ref_res_name (char *name);
static pdf_obj *lookup_object(char *name);
static void do_content (char **start, char *end, double x_user, double
			y_user);
static void do_image(char **start, char *end, double x_user, double y_user);
static pdf_obj *jpeg_start_image (FILE *file);
static void finish_image (pdf_obj *image_res, struct xform_info *p,
			  char *res_name);
static void do_bxobj (char **start, char *end,
		      double x_user, double y_user);
static void do_exobj (void);
static void do_uxobj (char **start, char *end, double x_user, double
		      y_user);

static char ignore_colors = 0;
static double annot_grow = 0.0;

void pdf_special_set_grow (double g)
{
  annot_grow = g;
}
double pdf_special_tell_grow (void)
{
  return annot_grow;
}

void pdf_special_ignore_colors(void)
{
  ignore_colors = 1;
}

static void do_bop(char **start, char *end)
{
#ifdef MEM_DEBUG
  MEM_START
#endif
  if (*start < end)
    pdf_doc_bop (*start, end - *start);
  *start = end;
#ifdef MEM_DEBUG
  MEM_END
#endif
  return;
}

static void do_eop(char **start, char *end)
{
#ifdef MEM_DEBUG
  MEM_START
#endif
  if (*start < end)
    pdf_doc_eop (*start, end - *start);
  *start = end;
#ifdef MEM_DEBUG
  MEM_END
#endif
}

pdf_obj *get_reference(char **start, char *end)
{
  char *name, *save = *start;
  pdf_obj *result = NULL;
#ifdef MEM_DEBUG
MEM_START
#endif
  skip_white (start, end);
  if ((name = parse_pdf_reference(start, end)) != NULL) {
    if ((result = lookup_reference (name)) == NULL) {
      fprintf (stderr, "\nNamed reference (@%s) doesn't exist.\n", name);
      *start = save;
      dump(*start, end);
    }
    RELEASE (name);
  }
#ifdef MEM_DEBUG
MEM_END
#endif
  return result;
}

pdf_obj *get_reference_lvalue(char **start, char *end)
{
  char *name, *save = *start;
  pdf_obj *result = NULL;
#ifdef MEM_DEBUG
MEM_START
#endif
  skip_white (start, end);
  if ((name = parse_pdf_reference(start, end)) != NULL) {
    result = lookup_object (name);
    if (result == NULL) {
      fprintf (stderr, "\nNamed object (@%s) doesn't exist.\n", name);
      *start = save;
      dump(*start, end);
    }
    RELEASE (name);
  }
#ifdef MEM_DEBUG
MEM_END
#endif
  return result;
}

static void do_put(char **start, char *end)
{
  pdf_obj *result = NULL, *data = NULL;
  char *save = *start;
  skip_white(start, end);
  if ((result = get_reference_lvalue(start, end)) != NULL) {
    skip_white (start, end);
    save = *start;
    switch (result -> type) {
    case PDF_DICT:
      if ((data = parse_pdf_dict (start, end)) != NULL &&
	  data -> type == PDF_DICT) {
	pdf_merge_dict (result, data);
      } else{
	fprintf (stderr, "\nSpecial put:  Expecting a dictionary\n");
	*start = save;
	dump(*start, end);
      }
      if (data != NULL)
	pdf_release_obj (data);
      break;
    case PDF_ARRAY:
      while (*start < end && 
	     (data = parse_pdf_object (start, end)) != NULL) {
	pdf_add_array (result, data);
	skip_white(start, end);
      }
      if (*start < end) {
	fprintf (stderr, "\nSpecial: put: invalid object.  Rest of line ignored.\n");
	*start = save;
	dump(*start, end);
      }
      break;
    default:
      fprintf (stderr, "\nSpecial put:  Invalid destination object type\n");
      break;
    }
  }
  else {
    fprintf (stderr, "\nSpecial put:  Nonexistent object reference\n");
  }
  return;
}

/* The following must be consecutive and
   starting at 0.  Order must match
   dimensions array below */

#define WIDTH 0
#define HEIGHT 1
#define DEPTH 2
#define SCALE 3
#define XSCALE 4
#define YSCALE 5
#define ROTATE 6
#define BBOX 7

struct {
  char *s;
  int key;
  int hasunits;
} dimensions[] = {
  {"width", WIDTH, 1},
  {"height", HEIGHT, 1},
  {"depth", DEPTH, 1},
  {"scale", SCALE, 0},
  {"xscale", XSCALE, 0},
  {"yscale", YSCALE, 0},
  {"rotate", ROTATE, 0},
  {"bbox", BBOX, 0}
};

struct xform_info *new_xform_info (void)
{
  struct xform_info *result;
  result = NEW (1, struct xform_info);
  result -> width = 0.0;
  result -> height = 0.0;
  result -> depth = 0.0;
  result -> scale = 0.0;
  result -> xscale = 0.0;
  result -> yscale = 0.0;
  result -> rotate = 0.0;
  result -> user_bbox = 0;
  result -> clip = 0;
 /* These next two must be initialized be cause
    they represent the reference point even
    if the user doesn't specify one.  We must
    have a reference point */
  result -> u_llx = 0.0;
  result -> u_lly = 0.0;
  return result;
}

void release_xform_info (struct xform_info *p)
{
  RELEASE (p);
  return;
}

int validate_image_xform_info (struct xform_info *p)
{
  int result = 1;
  if (p->width != 0.0)
    if (p->scale !=0.0 || p->xscale != 0.0) {
      fprintf (stderr, "\nCan't supply both width and scale\n");
      result = 0;
    }
  if (p->height != 0.0) 
    if (p->scale !=0.0 || p->yscale != 0.0) {
      fprintf (stderr, "\nCan't supply both height and scale\n");
      result = 0;
    }
  if (p->scale != 0.0)
    if (p->xscale != 0.0 || p->yscale != 0.0) {
      fprintf (stderr, "\nCan't supply overall scale along with axis scales");
      result = 0;
    }
  return result;
}

static int parse_one_dim_word (char **start, char *end)
{
  int i;
  char *dimension_string;
  char *save = *start;
  int result = -1;
  skip_white(start, end);
  if ((dimension_string = parse_ident(start, end)) != NULL) {
    for (i=0; i<sizeof(dimensions)/sizeof(dimensions[0]); i++) {
      if (!strcmp (dimensions[i].s, dimension_string))
	break;
    }
    if (i != sizeof(dimensions)/sizeof(dimensions[0])) {
      result =  dimensions[i].key;
    } else {
      fprintf (stderr, "\n%s: Invalid keyword\n", dimension_string);
    }
    RELEASE (dimension_string);
  }
  if (result < 0) {
    *start = save;
    fprintf (stderr, "\nExpecting a keyword here, e.g., height, width, etc.\n");
    dump(*start, end);
  }
  return result;
}

struct {
  char *s;
  double units;
  int is_true_unit;
} units[] = {
  {"pt", (72.0/72.27), 0},
  {"in", (72.0), 0},
  {"cm", (72.0/2.54), 0},
  {"mm", (72.0/25.4), 0},
  {"truept", (72.0/72.27), 1},
  {"truein", (72.0), 1},
  {"truecm", (72.0/2.54), 1},
  {"truemm", (72.0/25.4), 1}
};
  
double parse_one_unit (char **start, char *end)
{
  int i;
  char *unit_string = NULL, *save = *start;
  double result = -1.0;
  int errors = 0;
  skip_white(start, end);
  if ((unit_string = parse_c_ident(start, end)) != NULL) {
    for (i=0; i<sizeof(units)/sizeof(units[0]); i++) {
      if (!strcmp (units[i].s, unit_string))
	break;
    }
    if (i == sizeof(units)/sizeof(units[0])) {
      fprintf (stderr,
	       "\n%s: Invalid unit of measurement (should be in, cm, pt, etc.)\n", unit_string);
      errors = 1;
    }
    if (i != sizeof(units)/sizeof(units[0]) && !units[i].is_true_unit)
      result = units[i].units;
    /* If these are "true" units, we must pre-shrink since the entire
       document is magnified */
    if (i != sizeof(units)/sizeof(units[0]) && units[i].is_true_unit)
      result = units[i].units/dvi_tell_mag();
    RELEASE (unit_string);
  }
  if (!unit_string || errors) {
    fprintf (stderr, "\nExpecting a unit here (e.g., in, cm, pt)\n");
    *start = save; 
    dump(*start, end);
  }
  return result;
}

static int parse_dimension (char **start, char *end,
			    struct xform_info *p)
{
  char *number_string = NULL;
  char *save = NULL;
  double units = -1.0;
  int key, error = 0;
  skip_white(start, end);
  while (*start < end && isalpha (**start)) {
    save = *start;
    if ((key = parse_one_dim_word(start, end)) >= 0) {
      skip_white(start, end);
    } else {
      fprintf (stderr,
	       "\nExpecting a dimension/transformation keyword (e.g., width, height) here:\n");
      error = 1;
      break;
    }
    if (key != BBOX) { /* BBOX is handled somewhat differently than
			  all the others  */
      number_string = parse_number(start, end);
      if (key >= 0 && number_string == NULL) {
	fprintf (stderr, "Expecting a number following dimension/transformation keyword\n");
	error = 1;
	break;
      }
      /* If we got a key and a number, see if we need a dimension also */
      if (key >= 0 && number_string != NULL && dimensions[key].hasunits) {
	skip_white(start, end);
	if ((units = parse_one_unit(start, end)) < 0.0) {
	  fprintf (stderr, "\nExpecting a dimension unit\n");
	  error = 1;
	}
      }
      if (!error && key >= 0 && number_string != NULL) {
	switch (key) {
	case WIDTH:
	  if (p->width != 0.0)
	    fprintf (stderr, "\nDuplicate width specified: %s\n", number_string);
	  p->width = atof (number_string)*units;
	  break;
	case HEIGHT:
	  if (p->height != 0.0)
	    fprintf (stderr, "\nDuplicate height specified: %s\n", number_string);
	  p->height = atof (number_string)*units;
	  break;
	case DEPTH:
	  if (p->depth != 0.0)
	    fprintf (stderr, "\nDuplicate depth specified: %s\n", number_string);
	  p->depth = atof (number_string)*units;
	  break;
	case SCALE:
	  if (p->scale != 0.0)
	    fprintf (stderr, "\nDuplicate depth specified: %s\n", number_string);
	  p->scale = atof (number_string);
	  break;
	case XSCALE:
	  if (p->xscale != 0.0)
	    fprintf (stderr, "\nDuplicate xscale specified: %s\n", number_string);
	  p->xscale = atof (number_string);
	  break;
	case YSCALE:
	  if (p->yscale != 0.0)
	    fprintf (stderr, "\nDuplicate yscale specified: %s\n", number_string);
	  p->yscale = atof (number_string);
	  break;
	case ROTATE:
	  if (p->rotate != 0)
	    fprintf (stderr, "\nDuplicate rotation specified: %s\n", number_string);
	  p->rotate = atof (number_string) * M_PI / 180.0;
	  break;
	default:
	  ERROR ("parse_dimension: Invalid key");
	}
	if (number_string != NULL) {
	  RELEASE (number_string);
	  number_string = NULL;
	}
      }
    } else { /* BBox case handled here */
      char *llx = NULL, *lly = NULL, *urx = NULL, *ury = NULL;
      if ((llx = parse_number (start, end)) &&
	  (lly = parse_number (start, end)) &&
	  (urx = parse_number (start, end)) &&
	  (ury = parse_number (start, end))) {
	p->u_llx = atof (llx);
	p->u_lly = atof (lly);
	p->u_urx = atof (urx);
	p->u_ury = atof (ury);
	p->user_bbox = 1; /* Flag to indicate that user specified a bbox */
      } else {
	fprintf (stderr, "\nExpecting four numbers following \"bbox\" specification.\n");
	error = 1; /* Flag error, but don't break until we get a
		      chance to free structures */
      }
      if (llx) RELEASE (llx);
      if (lly) RELEASE (lly);
      if (urx) RELEASE (urx);
      if (ury) RELEASE (ury);
      if (error) break;
    }
    skip_white(start, end);
  }
  if (error && save)
    dump (save, end);
  return !error;
}

static void do_pagesize(char **start, char *end)
{
  struct xform_info *p;
  int error = 0;
  p = new_xform_info();
  skip_white(start, end);
  if (parse_dimension(start, end, p)) {
    if (p->scale != 0.0 || p->xscale != 0.0 || p->yscale != 0.0) {
      fprintf (stderr, "\nScale meaningless for pagesize\n");
      error = 1;
    }
    if (p->width == 0.0 || p->depth + p->height == 0.0) {
      fprintf (stderr, "\nPage cannot have a zero dimension\n");
      error = 1;
    }
  } else {
    fprintf (stderr, "\nSpecial: pagesize: Failed to find a valid set of dimensions\n");
    dump (*start, end);
    error = 1;
  }
  if (!error)
    /* Since these are physical dimensions, they need to be scaled by
       mag.  "Virtual" dimensions are scaled by a transformation
       matrix.  Physical dimensions (e.g, page size and annotations)
       cannot */
    dev_set_page_size (dvi_tell_mag()*p->width, dvi_tell_mag()*(p->depth + p->height));
  release_xform_info (p);
  return;
}


static void do_ann(char **start, char *end)
{
  pdf_obj *result = NULL, *rectangle = NULL;
  char *name = NULL;
  int error = 0;
  struct xform_info *p;
#ifdef MEM_DEBUG
MEM_START
#endif
  p = new_xform_info();
  skip_white(start, end);
  name = parse_opt_ident(start, end);
  skip_white(start, end);
  if (parse_dimension(start, end, p)) {
    if (p->scale != 0.0 || p->xscale != 0.0 || p->yscale != 0.0) {
      fprintf (stderr, "\nScale meaningless for annotations\n");
      error = 1;
    }
    if (p->width == 0.0 || p->depth + p->height == 0.0) {
      fprintf (stderr, "Special ann: Rectangle has a zero dimension\n");
      fprintf (stderr, "Special ann: Annotations require both horizontal and vertical dimensions\n");
      error = 1;
    }
  }
  if (!error && (result = parse_pdf_dict(start, end)) != NULL) {
    rectangle = pdf_new_array();
    pdf_add_array (rectangle, pdf_new_number(ROUND(dev_phys_x()-annot_grow,0.01)));
    pdf_add_array (rectangle, pdf_new_number(ROUND(dev_phys_y()-dvi_tell_mag()*p->depth-annot_grow,0.01)));
    pdf_add_array (rectangle, pdf_new_number(ROUND(dev_phys_x()+dvi_tell_mag()*p->width+annot_grow,0.01)));
    pdf_add_array (rectangle, pdf_new_number(ROUND(dev_phys_y()+dvi_tell_mag()*p->height+annot_grow,0.01)));
    pdf_add_dict (result, pdf_new_name ("Rect"),
		  rectangle);
    pdf_doc_add_to_page_annots (pdf_ref_obj (result));
    /* If this object has a named reference, we file it away for
       later.  Otherwise we release it */
    if (name != NULL) {
      add_reference (name, result, NULL);
      /* An annotation is treated differently from a cos object.
	 cos objects are kept open for the user.  We forcibly
         "close" the annotation by calling release_reference */
      release_reference (name);
    } else
      pdf_release_obj (result);
  } else {
    fprintf (stderr, "Ignoring annotation with invalid dictionary\n");
    error = 1;
  }
  release_xform_info (p);
  if (name)
    RELEASE (name);
#ifdef MEM_DEBUG
MEM_END
#endif
  return;
}

pdf_obj *pending_annot_dict = NULL;
static void do_bann(char **start, char *end)
{
  int error = 0;
#ifdef MEM_DEBUG
MEM_START
#endif
  if (!pending_annot_dict) {
    skip_white(start, end);
    if ((pending_annot_dict = parse_pdf_dict(start, end)) != NULL) {
      pdf_doc_begin_annot (pending_annot_dict);
      /* If this object has a named reference, we file it away for
	 later.  Otherwise we release it */
    } else {
      fprintf (stderr, "Ignoring annotation with invalid dictionary\n");
      error = 1;
    }
  } else {
    fprintf (stderr, "\nCan't begin an annotation when one is pending.\n");
  }
#ifdef MEM_DEBUG
MEM_END
#endif
  return;
}

static void do_eann(char **start, char *end)
{
#ifdef MEM_DEBUG
MEM_START
#endif
  if (pending_annot_dict) {
    pdf_doc_end_annot ();
    pdf_release_obj (pending_annot_dict);
    pending_annot_dict = NULL;
  } else {
    fprintf (stderr, "\nTried to end an annotation without starting one!\n");
  }
#ifdef MEM_DEBUG
MEM_END
#endif
  return;
}

static void do_bgcolor(char **start, char *end)
{
  char *save = *start;
  pdf_obj *color;
  int error = 0;
  skip_white(start, end);
  if ((color = parse_pdf_object(start, end)) != NULL &&
      (color -> type == PDF_ARRAY ||
       color -> type == PDF_NUMBER )) {
    switch (color -> type) {
      int i;
    case PDF_ARRAY:
      for (i=0; i<5; i++) {
	if (pdf_get_array (color, i) == NULL ||
	    pdf_get_array (color, i) -> type != PDF_NUMBER)
	  break;
      }
      switch (i) {
      case 3:
	dev_bg_rgb_color (pdf_number_value (pdf_get_array (color,0)),
			  pdf_number_value (pdf_get_array (color,1)),
			  pdf_number_value (pdf_get_array (color,2)));
	break;
      case 4:
	dev_bg_cmyk_color (pdf_number_value (pdf_get_array (color,0)),
			   pdf_number_value (pdf_get_array (color,1)),
			   pdf_number_value (pdf_get_array (color,2)),
			   pdf_number_value (pdf_get_array (color,3)));
	break;
      default:
	fprintf (stderr, "\nSpecial: begincolor: Expecting either RGB or CMYK color array\n");
	error = 1;
      }
      break;
    case PDF_NUMBER:
      dev_bg_gray (pdf_number_value (color));
    }
  } else {
    fprintf (stderr, "\nSpecial: background color: Expecting color specified by an array or number\n");
    error = 1;
  }
  if (error) {
    *start = save;
    dump (*start, end);
  }
  if (color)
    pdf_release_obj (color);
  return;
}

static void do_bcolor(char **start, char *end)
{
  char *save = *start;
  pdf_obj *color;
  int error = 0;
#ifdef MEM_DEBUG
  MEM_START
#endif /* MEM_DEBUG */
  skip_white(start, end);
  if ((color = parse_pdf_object(start, end)) != NULL &&
      (color -> type == PDF_ARRAY ||
       color -> type == PDF_NUMBER )) {
    switch (color -> type) {
      int i;
    case PDF_ARRAY:
      for (i=0; i<5; i++) {
	if (pdf_get_array (color, i) == NULL ||
	    pdf_get_array (color, i) -> type != PDF_NUMBER)
	  break;
      }
      switch (i) {
      case 3:
	dev_begin_rgb_color (pdf_number_value (pdf_get_array (color,0)),
			     pdf_number_value (pdf_get_array (color,1)),
			     pdf_number_value (pdf_get_array (color,2)));
	break;
      case 4:
	dev_begin_cmyk_color (pdf_number_value (pdf_get_array (color,0)),
			      pdf_number_value (pdf_get_array (color,1)),
			      pdf_number_value (pdf_get_array (color,2)),
			      pdf_number_value (pdf_get_array (color,3)));
	break;
      default:
	fprintf (stderr, "\nSpecial: begincolor: Expecting either RGB or CMYK color array\n");
	error = 1;
      }
      break;
    case PDF_NUMBER:
      dev_begin_gray (pdf_number_value (color));
    }
  } else {
    fprintf (stderr, "\nSpecial: Begincolor: Expecting color specified by an array or number\n");
    error = 1;
  }
  if (error) {
    *start = save;
    dump (*start, end);
  }
  if (color)
    pdf_release_obj (color);
#ifdef MEM_DEBUG
  MEM_END
#endif /* MEM_DEBUG */
  return;
}

static void do_scolor(char **start, char *end)
{
  char *save = *start;
  pdf_obj *color;
  int error = 0;
#ifdef MEM_DEBUG
  MEM_START
#endif /* MEM_DEBUG */
  skip_white(start, end);
  if ((color = parse_pdf_object(start, end)) != NULL &&
      (color -> type == PDF_ARRAY ||
       color -> type == PDF_NUMBER )) {
    switch (color -> type) {
      int i;
    case PDF_ARRAY:
      for (i=0; i<5; i++) {
	if (pdf_get_array (color, i) == NULL ||
	    pdf_get_array (color, i) -> type != PDF_NUMBER)
	  break;
      }
      switch (i) {
      case 3:
	dev_set_def_rgb_color (pdf_number_value (pdf_get_array (color,0)),
			       pdf_number_value (pdf_get_array (color,1)),
			       pdf_number_value (pdf_get_array (color,2)));
	break;
      case 4:
	dev_set_def_cmyk_color (pdf_number_value (pdf_get_array (color,0)),
				pdf_number_value (pdf_get_array (color,1)),
				pdf_number_value (pdf_get_array (color,2)),
				pdf_number_value (pdf_get_array (color,3)));
	break;
      default:
	fprintf (stderr, "\nSpecial: begincolor: Expecting either RGB or CMYK color array\n");
	error = 1;
      }
      break;
    case PDF_NUMBER:
      dev_set_def_gray (pdf_number_value (color));
    }
  } else {
    fprintf (stderr, "\nSpecial: Begincolor: Expecting color specified by an array or number\n");
    error = 1;
  }
  if (error) {
    *start = save;
    dump (*start, end);
  }
  if (color)
    pdf_release_obj (color);
#ifdef MEM_DEBUG
  MEM_END
#endif /* MEM_DEBUG */
  return;
}

static void do_bgray(char **start, char *end)
{
  char *number_string;
  skip_white(start, end);
  if ((number_string = parse_number (start, end)) != NULL) {
    dev_begin_gray (atof (number_string));
    RELEASE (number_string);
  } else {
    fprintf (stderr, "\nSpecial: begingray: Expecting a numerical grayscale specification\n");
  }
  return;
}

static void do_ecolor(void)
{
  dev_end_color();
}

static void do_egray(void)
{
  dev_end_color();
}

static void do_bxform (char **start, char *end, double x_user, double y_user)
{
  int error = 0;
  char *save = *start;
  struct xform_info *p;
  p = new_xform_info ();
#ifdef MEM_DEBUG
  MEM_START
#endif
  skip_white (start, end);
  if (parse_dimension (start, end, p)) {
    if (!validate_image_xform_info (p)) {
      fprintf (stderr, "\nSpecified dimensions are inconsistent\n");
      fprintf (stderr, "\nSpecial will be ignored\n");
      error = 1;
    }
    if (p -> width != 0.0 || p -> height != 0.0 || p -> depth != 0.0) {
      fprintf (stderr, "Special: bt: width, height, and depth are meaningless\n");
      fprintf (stderr, "Special: bt: These will be ignored\n");
      /* This isn't really a fatal error */
    }
    if (p -> scale != 0.0) {
      p->xscale = p->scale;
      p->yscale = p->scale;
    }
    if (p -> xscale == 0.0)
      p->xscale = 1.0;
    if (p -> yscale == 0.0)
      p->yscale = 1.0;
  } else {
    fprintf (stderr, "\nError in transformation parameters\n");
    error = 1;
  }
  if (!error) {
    dev_begin_xform (p->xscale, p->yscale, p->rotate, x_user, y_user);
  } else {
    *start = save;
    dump (*start, end);
  }
  release_xform_info (p);
#ifdef MEM_DEBUG
MEM_END
#endif
  return;
}

static void do_exform(void)
{
#ifdef MEM_DEBUG
MEM_START
#endif
  dev_end_xform();
#ifdef MEM_DEBUG
MEM_END
#endif
}

static void do_outline(char **start, char *end)
{
  pdf_obj *level = NULL, *result;
  int error = 0;
  char *save; 
  static int lowest_level = 255;
  skip_white(start, end);
  save = *start; 
  if ((level = parse_pdf_object(start, end)) != NULL &&
      level -> type == PDF_NUMBER) {
    /* Make sure we know where the starting level is */
    if ( (int) pdf_number_value (level) < lowest_level)
      lowest_level = (int) pdf_number_value (level);

    if ((result = parse_pdf_dict(start, end)) != NULL) {
      pdf_doc_change_outline_depth
	((int)pdf_number_value(level)-lowest_level+1);
      pdf_doc_add_outline (result);
    } else {
      fprintf (stderr, "\nIgnoring invalid dictionary\n");
      error = 1;
    }
  } else {
    fprintf (stderr, "\nSpecial: outline: Expecting number for object level.\n");
    *start = save;
    error = 1;
  }
  if (error)
    dump (*start, end);
  if (level)
    pdf_release_obj (level);
  return;
}

static void do_article(char **start, char *end)
{
  char *name = NULL, *save = *start;
  int error = 0;
  pdf_obj *info_dict = NULL;
  skip_white (start, end);
  if (*((*start)++) != '@' || (name = parse_ident(start, end)) == NULL) {
    fprintf (stderr, "Article name expected.\n");
    *start = save;
    dump (*start, end);
    error = 1;
  }
  if (!error && (info_dict = parse_pdf_dict(start, end)) == NULL) {
    fprintf (stderr, "Ignoring invalid dictionary\n");
    error = 1;
  }
  if (!error) {
    pdf_doc_start_article (name, pdf_link_obj(info_dict));
    add_reference (name, info_dict, NULL);
  }
  if (name)
    RELEASE (name);
  return;
}

static void do_bead(char **start, char *end)
{
  pdf_obj *bead_dict, *rectangle, *article, *info_dict = NULL;
  int error = 0;
  char *name = NULL, *save = *start;
  struct xform_info *p;
  p = new_xform_info();
  skip_white(start, end);
  if (*((*start)++) != '@' || (name = parse_ident(start, end)) == NULL) {
    fprintf (stderr, "Article reference expected.\nWhich article does this go with?\n");
    error = 1;
  }
  /* If okay so far, try to get a bounding box */
  if (!error) {
    skip_white(start, end);
    if (!parse_dimension(start, end, p)) {
      fprintf (stderr, "\nSpecial: thread: Error in bounding box specification for this bead\n");
      error = 1;
    }
    if (p->scale != 0.0 || p->xscale != 0.0 || p->yscale != 0.0) {
      fprintf (stderr, "\nScale meaningless for annotations\n");
      error = 1;
    }
    if (p->width == 0.0 || p->depth + p->height == 0.0) {
      fprintf (stderr, "\nSpecial thread: Rectangle has a zero dimension\n");
      error = 1;
    }
  }
  if (!error) {
    skip_white (start, end);
    if (**start == '<') {
      if ((info_dict = parse_pdf_dict (start, end)) ==
	NULL) {
	fprintf (stderr, "\nSpecial: thread: Error in dictionary\n");
	error = 1;
      }
    } else
      info_dict = pdf_new_dict();
  }
  if (!error && name && info_dict) {
    /* Does this article exist yet */
    if ((article = lookup_object (name)) == NULL) {
      pdf_doc_start_article (name, pdf_link_obj (info_dict));
      add_reference (name, info_dict, NULL);
    } else {
      pdf_merge_dict (article, info_dict);
      pdf_release_obj (info_dict);
      info_dict = NULL;
    }
    bead_dict = pdf_new_dict ();
    rectangle = pdf_new_array();
    pdf_add_array (rectangle, pdf_new_number(ROUND(dev_phys_x(),0.01)));
    pdf_add_array (rectangle, pdf_new_number(ROUND(dev_phys_y()-p->depth,0.01)));
    pdf_add_array (rectangle, pdf_new_number(ROUND(dev_phys_x()+p->width,0.01)));
    pdf_add_array (rectangle, pdf_new_number(ROUND(dev_phys_y()+p->height,0.01)));
    pdf_add_dict (bead_dict, pdf_new_name ("R"),
		  rectangle);
    pdf_add_dict (bead_dict, pdf_new_name ("P"),
		  pdf_doc_this_page_ref());
    pdf_doc_add_bead (name, bead_dict);
  }
  release_xform_info(p);
  if (name != NULL) {
    RELEASE (name);
  }
  if (error) {
    *start = save;
    dump (*start, end);
  }
  return;
}

pdf_obj *embed_image (char *filename, struct xform_info *p,
		     double x_user, double y_user, char *objname) 
{
  pdf_obj *result = NULL;
  char *kpse_file_name;
  FILE *image_file;
  static char res_name[16];
  static long next_image = 1;
  sprintf (res_name, "Im%ld", next_image);
  if ((kpse_file_name = kpse_find_pict (filename)) &&
      (image_file = MFOPEN (kpse_file_name, FOPEN_RBIN_MODE))) {
    fprintf (stderr, "(%s", kpse_file_name);
    if (check_for_jpeg(image_file)) {
      result = jpeg_start_image(image_file);
      if (result)
	finish_image (result, p, res_name);
    }
#ifdef HAVE_LIBPNG
    else if (check_for_png(image_file)) {
      fprintf (stderr, "<PNG>");
      result = start_png_image (image_file, NULL);
      if (result)
	finish_image (result, p, res_name);
    }
#endif
    else if (check_for_pdf (image_file)) {
      fprintf (stderr, "<PDF>");
      result = pdf_include_page (image_file, p, res_name);
    }
    else if (check_for_mp (image_file)) {
      fprintf (stderr, "<MPOST>");
      result = mp_include (image_file, p, res_name, x_user, y_user);
    }
    /* Make sure we check for PS *after* checking for MP since
       MP is a special case of PS */
    else if (check_for_ps (image_file)) {
      fprintf (stderr, "<PS>");
      result = ps_include (kpse_file_name, p,
			   res_name, x_user, y_user);
    }
    else{
      fprintf (stderr, "<?>");
      result = ps_include (kpse_file_name, p,
			   res_name, x_user, y_user);
    }
    MFCLOSE (image_file);
    fprintf (stderr, ")");
  } else {
      fprintf (stderr, "\nError locating or opening file (%s)\n", filename);
  }
  if (result) { /* Put reference to object on page */
    next_image += 1;
    pdf_doc_add_to_page_xobjects (res_name, pdf_ref_obj(result));
    pdf_doc_add_to_page (" q", 2);
    /* Handle the conversion to PDF stream units here */
    add_xform_matrix (x_user, y_user,
		      p->xscale/pdf_dev_scale(), p->yscale/pdf_dev_scale(), p->rotate);
    if (p->depth != 0.0)
      add_xform_matrix (0.0, -p->depth, 1.0, 1.0, 0.0);
    sprintf (work_buffer, " /%s Do Q", res_name);
    pdf_doc_add_to_page (work_buffer, strlen(work_buffer));
  } else {
    fprintf (stderr, "\npdf: image inclusion failed for (%s).\n", filename);
  }
  if (objname != NULL && result != NULL) {
    add_reference (objname, pdf_link_obj (result), res_name);
    /* Read the explanation for the next line in do_ann() */
    release_reference (objname);
  }
  return result;
}

static void do_image (char **start, char *end, double x_user, double y_user)
{
  char *filename = NULL, *objname = NULL, *save;
  pdf_obj *filestring = NULL, *result = NULL;
  int error = 0;
  struct xform_info *p;
#ifdef MEM_DEBUG
MEM_START
#endif
  skip_white(start, end);
  objname = parse_opt_ident(start, end);
  p = new_xform_info();
  skip_white(start, end);
  save = *start;
  if (!parse_dimension(start, end, p)) {
    fprintf (stderr, "\nError in dimensions of encapsulated image\n");
    error = 1;
  }
  skip_white(start, end);
  if (!error && (filestring = parse_pdf_string(start, end)) == NULL) {
    fprintf (stderr, "\nMissing filename\n");
    error = 1;
  }
  if (!error) {
    filename = pdf_string_value(filestring);
  }
  if (!error && !validate_image_xform_info (p)) {
    fprintf (stderr, "\nSpecified dimensions are inconsistent\n");
    dump (save, end);
    error = 1;
  }
  if (!error)
    result = embed_image (filename, p, x_user, y_user, objname);
  else
    dump (save, end);
  if (p)
    release_xform_info (p);
  if (objname)
    RELEASE (objname);
  if (filestring)
    pdf_release_obj (filestring);
  if (error || !result)
    fprintf (stderr, "Image special ignored.\n");
  if (result)
    pdf_release_obj (result);
  return;
#ifdef MEM_DEBUG
MEM_END
#endif
}

static void do_dest(char **start, char *end)
{
  pdf_obj *name;
  pdf_obj *array;
#ifdef MEM_DEBUG
MEM_START
#endif
  skip_white(start, end);
  if ((name = parse_pdf_string(start, end)) == NULL) {
    fprintf (stderr, "\nPDF string expected and not found.\n");
    fprintf (stderr, "Special dest: ignored\n");
    dump(*start, end);
    return;
  }
  if ((array = parse_pdf_array(start, end)) == NULL) {
    pdf_release_obj (name);
    return;
  }
  pdf_doc_add_dest (pdf_obj_string_value(name),
		    pdf_obj_string_length(name),
		    pdf_ref_obj (array));
  pdf_release_obj (name);
  pdf_release_obj (array);
#ifdef MEM_DEBUG
MEM_END
#endif
}

static void do_docinfo(char **start, char *end)
{
  pdf_obj *result;
  if ((result = parse_pdf_dict(start, end)) != NULL) {
    pdf_doc_merge_with_docinfo (result);
  } else {
    fprintf (stderr, "\nSpecial: docinfo: Dictionary expected and not found\n");
    dump (*start, end);
  }
  pdf_release_obj (result);
  return;
}

static void do_docview(char **start, char *end)
{
  pdf_obj *result;
  if ((result = parse_pdf_dict(start, end)) != NULL) {
    pdf_doc_merge_with_catalog (result);
  } else {
    fprintf (stderr, "\nSpecial: docview: Dictionary expected and not found\n");
    dump (*start, end);
  }
  pdf_release_obj (result);
  return;
}


static void do_close(char **start, char *end)
{
  char *name;
  skip_white(start, end);
  if ((name = parse_pdf_reference(start, end)) != NULL) {
    release_reference (name);
    RELEASE (name);
  }
  return;
}

static void do_obj(char **start, char *end)
{
  pdf_obj *result;
  char *name;
  skip_white(start, end);
  name = parse_opt_ident(start, end);
  if ((result = parse_pdf_object(start, end)) == NULL) {
    fprintf (stderr, "Special object: Ignored.\n");
    return;
  };
  if (name != NULL) {
    add_reference (name, result, NULL);
    RELEASE (name);
  }
  return;
}

static void do_content(char **start, char *end, double x_user, double y_user)
{
  int len;
  if (*start < end) {
    len = sprintf (work_buffer, " q 1 0 0 1 %.2f %.2f cm ", x_user, y_user);
    pdf_doc_add_to_page (work_buffer, len);
    pdf_doc_add_to_page (*start, end-*start);
    pdf_doc_add_to_page (" Q", 2);
  }
  *start = end;
  return;
}


static int is_pdf_special (char **start, char *end)
{
  skip_white(start, end);
  if (end-*start >= strlen ("pdf:") &&
      !strncmp (*start, "pdf:", strlen("pdf:"))) {
    *start += strlen("pdf:");
    return 1;
  }
  return 0;
}

#define ANN 1
#define OUTLINE 2
#define ARTICLE 3
#define DEST 4
#define DOCINFO 7
#define DOCVIEW 8
#define OBJ 9
#define CONTENT 10
#define PUT 11
#define CLOSE 12
#define BOP 13
#define EOP 14
#define BEAD 15
#define EPDF 16
#define IMAGE 17
#define BCOLOR 18
#define ECOLOR 19
#define BGRAY  20
#define EGRAY  21
#define BGCOLOR 22
#define BXFORM 23
#define EXFORM 24
#define PAGE_SIZE 25
#define BXOBJ 26
#define EXOBJ 27
#define UXOBJ 28
#define SCOLOR 29
#define BANN   30
#define EANN   31
#define LINK_ANNOT 32
#define NOLINK_ANNOT 33

struct pdfmark
{
  char *string;
  int value;
} pdfmarks[] = {
  {"ann", ANN},
  {"annot", ANN},
  {"annotate", ANN},
  {"annotation", ANN},
  {"out", OUTLINE},
  {"outline", OUTLINE},
  {"art", ARTICLE},
  {"article", ARTICLE},
  {"bead", BEAD},
  {"thread", BEAD},
  {"dest", DEST},
  {"docinfo", DOCINFO},
  {"docview", DOCVIEW},
  {"obj", OBJ},
  {"object", OBJ},
  {"content", CONTENT},
  {"put", PUT},
  {"close", CLOSE},
  {"bop", BOP},
  {"eop", EOP},
  {"epdf", EPDF},
  {"image", IMAGE},
  {"img", IMAGE},
  {"bc", BCOLOR},
  {"bcolor", BCOLOR},
  {"begincolor", BCOLOR},
  {"link", LINK_ANNOT},
  {"nolink", NOLINK_ANNOT},
  {"sc", SCOLOR},
  {"scolor", SCOLOR},
  {"setcolor", SCOLOR},
  {"ec", ECOLOR},
  {"ecolor", ECOLOR},
  {"endcolor", ECOLOR},
  {"bg", BGRAY},
  {"bgray", BGRAY},
  {"begingray", BGRAY},
  {"eg", EGRAY},
  {"egray", EGRAY},
  {"endgray", EGRAY},
  {"bgcolor", BGCOLOR},
  {"bgc", BGCOLOR},
  {"bbc", BGCOLOR},
  {"bbg", BGCOLOR},
  {"pagesize", PAGE_SIZE},
  {"beginann", BANN},
  {"bann", BANN},
  {"bannot", BANN},
  {"eann", EANN},
  {"endann", EANN},
  {"eannot", EANN},
  {"begintransform", BXFORM},
  {"begintrans", BXFORM},
  {"btrans", BXFORM},
  {"bt", BXFORM},
  {"endtransform", EXFORM},
  {"endtrans", EXFORM},
  {"etrans", EXFORM},
  {"et", EXFORM},
  {"beginxobj", BXOBJ},
  {"bxobj", BXOBJ},
  {"endxobj", EXOBJ},
  {"exobj", EXOBJ},
  {"usexobj", UXOBJ},
  {"uxobj", UXOBJ}
};

static int parse_pdfmark (char **start, char *end)
{
  char *save;
  int i;
  if (verbose) {
    fprintf (stderr, "\nparse_pdfmark:");
    dump (*start, end);
  }
  skip_white(start, end);
  if (*start >= end) {
    fprintf (stderr, "Special ignored...no pdfmark found\n");
    return -1;
  }
  
  save = *start;
  while (*start < end && isalpha (**start))
    (*start)++;
  for (i=0; i<sizeof(pdfmarks)/sizeof(struct pdfmark); i++) {
    if (*start-save == strlen (pdfmarks[i].string) &&
	!strncmp (save, pdfmarks[i].string,
		  strlen(pdfmarks[i].string)))
      return pdfmarks[i].value;
  }
  *start = save;
  fprintf (stderr, "\nExpecting pdfmark (and didn't find one)\n");
  dump(*start, end);
  return -1;
}

struct named_reference 
{
  char *name;
  char *res_name;
  pdf_obj *object_ref;
  pdf_obj *object;
} *named_references = NULL;
static unsigned long number_named_references = 0, max_named_objects = 0;

static void add_reference (char *name, pdf_obj *object, char *res_name)
{
  int i;
  if (number_named_references >= max_named_objects) {
    max_named_objects += NAMED_OBJ_ALLOC_SIZE;
    named_references = RENEW (named_references, max_named_objects,
			      struct named_reference);
  }
  for (i=0; i<number_named_references; i++) {
    if (!strcmp (named_references[i].name, name)) {
      break;
    }
  }
  if (i != number_named_references) {
    fprintf (stderr, "\nWarning: @%s: Duplicate named reference ignored\n", name);
  }
  named_references[number_named_references].name = NEW (strlen
							(name)+1,
							char);
  strcpy (named_references[number_named_references].name, name);
  if (res_name != NULL && strlen(res_name) != 0) {
    named_references[number_named_references].res_name=NEW(strlen(name)+1, char);
    strcpy (named_references[number_named_references].res_name,
	    res_name);
  } else {
    named_references[number_named_references].res_name = NULL;
  }
  named_references[number_named_references].object_ref = pdf_ref_obj(object);
  named_references[number_named_references].object = object;
  number_named_references+=1;
}
/* The following routine returns copies, not the original object */
static pdf_obj *lookup_reference(char *name)
{
  int i;
  /* First check for builtins first */
  if (!strcmp (name, "ypos")) {
    return pdf_new_number(ROUND(dev_phys_y(),0.01));
  }
  if (!strcmp (name, "xpos")) {
    return pdf_new_number(ROUND(dev_phys_x(),0.01));
  }
  if (!strcmp (name, "thispage")) {
    return pdf_doc_this_page_ref();
  }
  if (!strcmp (name, "prevpage")) {
    return pdf_doc_prev_page_ref();
  }
  if (!strcmp (name, "nextpage")) {
    return pdf_doc_next_page_ref();
  }
  if (!strcmp (name, "pages")) {
    return pdf_ref_obj (pdf_doc_page_tree());
  }
  if (!strcmp (name, "names")) {
    return pdf_ref_obj (pdf_doc_names());
  }
  if (!strcmp (name, "resources")) {
    return pdf_ref_obj (pdf_doc_current_page_resources());
  }
  if (!strcmp (name, "catalog")) {
    return pdf_ref_obj (pdf_doc_catalog());
  }

  if (strlen (name) > 4 &&
      !strncmp (name, "page", 4) &&
      is_an_int (name+4)) {
    return pdf_doc_ref_page(atoi (name+4));
  }
  for (i=0; i<number_named_references; i++) {
    if (!strcmp (named_references[i].name, name)) {
      break;
    }
  }
  if (i == number_named_references)
    return NULL;
  return (pdf_link_obj (named_references[i].object_ref));
}

static pdf_obj *lookup_object(char *name)
{
  int i;
  if (!strcmp (name, "thispage")) {
    return pdf_doc_this_page();
  }
  if (!strcmp (name, "pages")) {
    return pdf_doc_page_tree();
  }
  if (!strcmp (name, "names")) {
    return pdf_doc_names();
  }
  if (!strcmp (name, "resources")) {
    return pdf_doc_current_page_resources();
  }
  if (!strcmp (name, "catalog")) {
    return pdf_doc_catalog();
  }

  for (i=0; i<number_named_references; i++) {
    if (!strcmp (named_references[i].name, name)) {
      break;
    }
  }
  if (i == number_named_references)
    return NULL;
  if (named_references[i].object == NULL)
    fprintf (stderr, "lookup_object: Referenced object not defined or already closed\n");
  return (named_references[i].object);
}

char *lookup_ref_res_name(char *name)
{
  int i;
  for (i=0; i<number_named_references; i++) {
  if (named_references[i].name != NULL)
    if (named_references[i].name != NULL &&
	!strcmp (named_references[i].name, name)) {
      break;
    }
  }
  if (i == number_named_references)
    return NULL;
  if (named_references[i].res_name == NULL)
    fprintf (stderr, "lookup_object: Referenced object not useable as a form!\n");
  return (named_references[i].res_name);
}

static void release_reference (char *name)
{
  int i;
  for (i=0; i<number_named_references; i++) {
    if (!strcmp (named_references[i].name, name)) {
      break;
    }
  }
  if (i == number_named_references) {
    fprintf (stderr, "\nrelease_reference: tried to release nonexistent reference\n");
    return;
  }
  if (named_references[i].object != NULL) {
    pdf_release_obj (named_references[i].object);
    named_references[i].object = NULL;
  }
  else
    fprintf (stderr, "\nrelease_reference: @%s: trying to close an object twice?\n", name);
}


void pdf_finish_specials (void)
{
  int i;
  /* Flush out any pending objects that weren't properly closeed.
     Threads never get closed.  Is this a bug? */
  for (i=0; i<number_named_references; i++) {
    pdf_release_obj (named_references[i].object_ref);
    if (named_references[i].object != NULL) {
      pdf_release_obj (named_references[i].object);
      named_references[i].object = NULL;
    }
    if (named_references[i].res_name != NULL) {
      RELEASE (named_references[i].res_name);
      named_references[i].res_name = NULL;
    }
    RELEASE (named_references[i].name);
  }
  if (number_named_references > 0)
    RELEASE (named_references);
}

int pdf_parse_special(char *buffer, UNSIGNED_QUAD size, double
		       x_user, double y_user)
{
  int pdfmark, result=0;
  char *start = buffer, *end;
  end = buffer + size;

#ifdef MEM_DEBUG
MEM_START
#endif

  if (is_pdf_special(&start, end)) {
    result = 1; /* This means it really was a pdf special.  It doesn't
		   mean it succeeded */
    /* Must have a pdf special */
    pdfmark = parse_pdfmark(&start, end);
    switch (pdfmark) {
    case ANN:
      do_ann(&start, end);
      break;
    case BANN:
      do_bann(&start, end);
      break;
    case LINK_ANNOT:
      dev_link_annot(1);
      break;
    case NOLINK_ANNOT:
      dev_link_annot(0);
      break;
    case EANN:
      do_eann(&start, end);
      break;
    case OUTLINE:
      do_outline(&start, end);
      break;
    case ARTICLE:
      do_article(&start, end);
      break;
    case BEAD:
      do_bead(&start, end);
      break;
    case DEST:
      do_dest(&start, end);
      break;
    case DOCINFO:
      do_docinfo(&start, end);
      break;
    case DOCVIEW:
      do_docview(&start, end);
      break;
    case OBJ:
      do_obj(&start, end);
      break;
    case CONTENT:
      do_content(&start, end, x_user, y_user);
      break;
    case PUT:
      do_put(&start, end);
      break;
    case CLOSE:
      do_close(&start, end);
      break;
    case BOP:
      do_bop(&start, end);
      break;
    case EOP:
      do_eop(&start, end);
      break;
    case EPDF:
      do_image(&start, end, x_user, y_user);
      break;
    case IMAGE:
      do_image(&start, end, x_user, y_user);
      break;
    case BGCOLOR:
      if (!ignore_colors)
	do_bgcolor (&start, end);
      break;
    case SCOLOR:
      if (!ignore_colors)
	do_scolor (&start, end);
      break;
    case BCOLOR:
      if (!ignore_colors)
	do_bcolor (&start, end);
      break;
    case ECOLOR:
      if (!ignore_colors)
	do_ecolor ();
      break;
    case BGRAY:
      do_bgray (&start, end);
      break;
    case EGRAY:
      do_egray ();
      break;
    case BXFORM:
      do_bxform (&start, end, x_user, y_user);
      break;
    case EXFORM:
      do_exform ();
      break;
    case PAGE_SIZE:
      do_pagesize(&start, end);
      break;
    case BXOBJ:
      do_bxobj (&start, end, x_user, y_user);
      break;
    case EXOBJ:
      do_exobj ();
      break;
    case UXOBJ:
      do_uxobj (&start, end, x_user, y_user);
      break;
    default:
      dump (start, end);
      fprintf (stderr, "Invalid pdf special ignored\n");
      break;
    }
    skip_white (&start, end);
    if (start < end) {
      fprintf (stderr, "\nUnparsed material at end of special ignored...");
      dump (start, end);
    }
  } else {
    result = 0;
  }
#ifdef MEM_DEBUG
MEM_END
#endif
  return result;
}

/* Compute a transformation matrix
   transformations are applied in the following
   order: scaling, rotate, displacement. */
void add_xform_matrix (double xoff, double yoff,
		       double xscale, double yscale,
		       double rotate) 
{
  double c, s;
  c = ROUND(cos(rotate),1e-5);
  s = ROUND(sin(rotate),1e-5);
  sprintf (work_buffer, " %g %g %g %g %.2f %.2f cm",
	   c*xscale, s*xscale, -s*yscale, c*yscale, xoff, yoff);
  pdf_doc_add_to_page (work_buffer, strlen(work_buffer));
}


pdf_obj *jpeg_start_image(FILE *file)
{
  pdf_obj *xobject, *xobj_dict;
  struct jpeg *jpeg;
  jpeg = jpeg_open (file);
  xobject = pdf_new_stream(0);
  xobj_dict = pdf_stream_dict (xobject);
  pdf_add_dict (xobj_dict, pdf_new_name ("Width"),
		pdf_new_number (jpeg -> width));
  pdf_add_dict (xobj_dict, pdf_new_name ("Height"),
		pdf_new_number (jpeg -> height));
  pdf_add_dict (xobj_dict, pdf_new_name ("BitsPerComponent"),
		pdf_new_number (jpeg -> bits_per_color));
  if (jpeg->colors == 1)
    pdf_add_dict (xobj_dict, pdf_new_name ("ColorSpace"),
		  pdf_new_name ("DeviceGray"));
  if (jpeg->colors > 1)
    pdf_add_dict (xobj_dict, pdf_new_name ("ColorSpace"),
		  pdf_new_name ("DeviceRGB"));
  pdf_add_dict (xobj_dict, pdf_new_name ("Filter"),
		pdf_new_name ("DCTDecode"));
  {
    int length;
    rewind (jpeg -> file);
    while ((length = fread (work_buffer, sizeof (char),
			    WORK_BUFFER_SIZE, jpeg -> file)) > 0) {
      pdf_add_stream (xobject, work_buffer, length);
    }
  }
  jpeg_close (jpeg);
  return (xobject);
}

void pdf_scale_image (struct xform_info *p)
{
  double xscale = 1.0, yscale = 1.0, nat_width, nat_height;
  if (p->user_bbox) {  /* Did user override natural bounding box */
    nat_width  = p->u_urx - p->u_llx;
    nat_height = p->u_ury - p->u_lly;
  } else { 	       /* If not, use media width and height */
    nat_width  = p->c_urx - p->c_llx;
    nat_height = p->c_ury - p->c_lly;
    p->u_llx = 0.0;    /* Initialize u_llx and u_lly because they
    p->u_lly = 0.0;       are used to set the origin within the crop
			  area */
  }
  if (p->clip && p->user_bbox) {  /* Clip to user specified bbox? */
    p->c_urx = p->u_urx;
    p->c_ury = p->u_ury;
    p->c_llx = p->u_llx;
    p->c_lly = p->u_lly;
  }
  if (p->scale != 0) {
    xscale = p->scale;
    yscale = p->scale;
  }
  if (p->xscale != 0) {
    xscale = p->xscale;
  }
  if (p->yscale != 0) {
    yscale = p->yscale;
  }
  if (p->width != 0.0 && nat_width != 0.0) {
    xscale = p->width/nat_width;
    if (p->height == 0.0)
      yscale = xscale;
  }
  if (p->height != 0.0 && nat_height != 0.0) {
    yscale = p->height/nat_height;
    if (p->width == 0.0)
      xscale = yscale;
  }
  /* We overwrite p->xscale and p->yscale to pass values back to
     caller to user */
  p->xscale = xscale;
  p->yscale = yscale;
  return;
}

static void finish_image (pdf_obj *image_res, struct xform_info *p,
			  char *res_name)
{
  pdf_obj *image_dict;
  image_dict = pdf_stream_dict (image_res);
  pdf_add_dict (image_dict, pdf_new_name ("Name"),
		pdf_new_name (res_name));
  pdf_add_dict (image_dict, pdf_new_name ("Type"),
		pdf_new_name ("XObject"));
  pdf_add_dict (image_dict, pdf_new_name ("Subtype"),
		pdf_new_name ("Image"));
  { /* Compute new xscale and yscale based on user specified values
       and image dimensions (recall that PDF changes dimensions of all
       images to 1x1 :-( */
    int width, height;
    width = pdf_number_value(pdf_lookup_dict (image_dict, "Width"));
    height = pdf_number_value(pdf_lookup_dict (image_dict, "Height"));
    /* Following routine sets xscale and yscale to a fraction of
       their natural values */
    p->c_llx = 0;
    p->c_lly = 0;
    p->c_urx = width*(72.0/100.0);
    p->c_ury = height*(72.0/100.0);
    if (p->user_bbox) {
      fprintf (stderr,
	       "\nWarning:  Ignoring user specified bounding box for raster image.\n");
      p->user_bbox = 0;
    }
    pdf_scale_image (p);
    /* Since bitmapped images are always 1x1 in PDF, we must rescale
       again */
    p->xscale *= width*(72.0/100.0);
    p->yscale *= height*(72.0/100.0);
  }
  return;
}

static void do_bxobj (char **start, char *end, double x_user, double y_user)
{
  char *objname = NULL;
  static unsigned long num_forms = 0;
  pdf_obj *xobject = NULL;
  struct xform_info *p = NULL;
  int errors = 0;
  skip_white(start, end);
  /* If there's an object name, check dimensions */
  if ((objname = parse_opt_ident(start, end)) != NULL) {
    p = new_xform_info ();
    skip_white(start, end);
    if (!parse_dimension(start, end, p)) {
      fprintf (stderr, "\nFailed to find a valid dimension.\n");
      errors = 1;
    }
    if (p->scale != 0.0 || p->xscale != 0.0 || p->yscale != 0.0) {
      fprintf (stderr, "\nScale information is meaningless for form xobjects\n");
      errors = 1;
    }
    if (p->width == 0.0 || p->depth+p->height == 0.0) {
      fprintf (stderr, "\nSpecial: bxobj: Bounding box has a zero dimension\n");
      fprintf (stderr, "width:%g, height:%g, depth:%g\n", p->width,
	       p->height, p->depth);
      errors = 1;
    }
    /* If there's an object name and valid dimension, add it to the
       tables */
    if (!errors) {
      char *res_name;
      sprintf (work_buffer, "Fm%ld", ++num_forms);
      res_name = NEW (strlen(work_buffer)+1, char);
      strcpy (res_name, work_buffer);
      xobject = begin_form_xobj (x_user, y_user,
				 x_user, y_user-p->depth,
				 x_user+p->width, y_user+p->height,
				 res_name);
      add_reference (objname, xobject, res_name);
      RELEASE (res_name);
    /* Next line has Same explanation as for do_ann. */
      release_reference (objname);
    }
    release_xform_info (p);
    RELEASE (objname);
  }
  else {
    fprintf (stderr, "\nSpecial: beginxobj:  A form XObject must be named\n");
  }
  return;
}


static void do_exobj (void)
{
  end_form_xobj();
}

static void do_uxobj (char **start, char *end, double x_user, double y_user)
{
  char *objname, *res_name = NULL;
  pdf_obj *xobj_res = NULL;
  skip_white (start, end);
  if (((objname = parse_opt_ident(start, end)) != NULL) &&
      ((res_name = lookup_ref_res_name (objname)) != NULL) &&
      ((xobj_res = lookup_reference (objname)) != NULL)) {
    sprintf (work_buffer, " q 1 0 0 1 %.2f %.2f cm /%s Do Q", x_user, y_user, res_name);
    pdf_doc_add_to_page (work_buffer, strlen(work_buffer));
    pdf_doc_add_to_page_xobjects (res_name, xobj_res);
  }
  if (objname != NULL && (res_name == NULL || xobj_res == NULL)) {
      fprintf (stderr, "\nSpecial: usexobj:  Specified XObject doesn't exist: %s\n", 
	       objname);
  }
  if (objname != NULL)
    RELEASE (objname);
  return;
}



==> dvipdfm/pdfspecial.h <==
/*  $Header$

    This is dvipdfm, a DVI to PDF translator.
    Copyright (C) 1998, 1999 by Mark A. Wicks

    This program is free software; you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation; either version 2 of the License, or
    (at your option) any later version.

    This program is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with this program; if not, write to the Free Software
    Foundation, Inc., 59 Temple Place, Suite 330, Boston, MA  02111-1307  USA
    
    The author may be contacted via the e-mail address

	mwicks@kettering.edu
*/

	
#ifndef PDFSPECIAL_H

#define PDFSPECIAL_H
#include "numbers.h"
#include "pdfobj.h"

struct xform_info 
{
  double width;
  double height;
  double depth;
  double scale;
  double xscale;
  double yscale;
  double rotate;
  /* If the user enters a "bounding box", user_bbox is nonzero */
  unsigned char user_bbox;
  /* If the user enters a "bounding box", the use specified
     coordinates follow */
  double u_llx, u_lly, u_urx, u_ury;
  /* The following lines are for compatibility with dvips specials.
     The method is a bit clumsy, and requires a lengthy explanation,
     because dvipdfm uses form xobjects to embed all image types.
     
     Because the image is a form xobject, the image must be clipped
     somewhere.  Form xobjects always crop to their bounding box.
     However, this is not the dvips behavior.  If the user specifies
     "clip", PS and PDF images will be clipped to the user specified
     bounding box; in other words, the user specified bounding box and
     the clipping bounding box are one and the same.  Otherwise,
     dvipdfm will clip the image at the bounding box contained in the
     image file.  (The eps header in the case of Metapost images or
     the media box or crop box in the case of PDF images.)  In the
     case that the user bounding box and clip bounding box are
     different, the image is scaled to match any user specified
     dimensions.

     Processing of all image inclusion specials are handled by common
     code which fills in the user bounding box, if any, as well as the
     width, height, depth, xscale, yscale, scale, and rotate fields.
     That common routine calls a routine specific to each image type.
     The routines specific to each file type MUST fill in the c_llx
     through c_ury fields, because the source of this information is
     image type dependent.  They are also responsible for calling
     pdf_scale_image(), which checks the information for consistency
     and recalculates ` the scaling required to achieve the desired
     effect. */
  unsigned char clip;
  double c_llx, c_lly, c_urx, c_ury;
};

extern int pdf_parse_special(char *buffer, UNSIGNED_QUAD size, double
		       x_user, double y_user);
extern void pdf_finish_specials(void);
extern pdf_obj *get_reference(char **start, char *end);
extern struct xform_info *new_xform_info (void);
extern void release_xform_info (struct xform_info *p);
extern int validate_image_xform_info (struct xform_info *p);
extern void add_xform_matrix (double xoff, double yoff, double xscale, double
		       yscale, double rotate);

extern void pdf_special_ignore_colors(void);

extern double parse_one_unit (char **start, char *end);
extern void pdf_scale_image (struct xform_info *p);
extern pdf_obj *embed_image (char *filename, struct xform_info *p, 
			     double x_user, double y_user, char
			     *objname);
extern void pdf_finish_specials(void);
extern void pdf_special_set_grow (double g);
extern double pdf_special_tell_grow (void);

#ifndef M_PI
  #define M_PI (4.0*atan(1.0))
#endif /* M_PI */

#endif  /* PDFSPECIAL_H */


==> dvipdfm/pkfont.c <==
/*  $Header$

    This is dvipdfm, a DVI to PDF translator.
    Copyright (C) 1998, 1999 by Mark A. Wicks

    This program is free software; you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation; either version 2 of the License, or
    (at your option) any later version.

    This program is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with this program; if not, write to the Free Software
    Foundation, Inc., 59 Temple Place, Suite 330, Boston, MA  02111-1307  USA
    
    The author may be contacted via the e-mail address

	mwicks@kettering.edu
*/

#include <stdio.h>
#include "system.h"
#include "mem.h"
#include "error.h"
#include "mfileio.h"
#include "numbers.h"
#include "pkfont.h"
#include "pdfobj.h"
#include "pdflimits.h"
#include "tfm.h"
#include "ctype.h"

pdf_obj *pk_encoding_ref = NULL;
static unsigned char verbose = 0, debug = 0;
static unsigned font_dpi = 600;

void pk_set_verbose(void)
{
  if (verbose < 255) {
    verbose += 1;
  }
}

void pk_set_dpi (int dpi)
{
  font_dpi = dpi;
}


static void make_pk_encoding_ref (void)
{
  static char first = 1;
  if (first) {
    int i;
    pdf_obj *encoding, *differences;
    encoding = pdf_new_dict();
    pdf_add_dict (encoding, 
		  pdf_new_name ("Type"),
		  pdf_new_name ("Encoding"));
    differences = pdf_new_array();
    pdf_add_dict (encoding,
		  pdf_new_name ("Differences"),
		  differences);
    pdf_add_array (differences, pdf_new_number (0.0));
    for (i=0; i<256; i++) {
      sprintf (work_buffer, "x%x", i);
      pdf_add_array (differences, pdf_new_name(work_buffer));
    }
    pk_encoding_ref = pdf_ref_obj (encoding);
    pdf_release_obj (encoding);
  }
  first = 0;
  return;
}

static void release_pk_encoding_ref (void)
{
  pdf_release_obj (pk_encoding_ref);
}

struct a_pk_font 
{
  pdf_obj *direct, *indirect;
  char *tex_name, *pk_file_name;
  double ptsize;
  char *used_chars;
} *pk_fonts;

void init_pk_record (struct a_pk_font *p)
{
  int i;
  p->used_chars = NEW (256, char);
  for (i=0; i<256; i++) {
    (p->used_chars)[i] = 0;
  }
  p->tex_name = NULL;
  p->pk_file_name = NULL;
}


int num_pk_fonts = 0, max_pk_fonts = 0;

int pk_font (const char *tex_name, double ptsize, int tfm_font_id, char
	     *res_name)
{
  int i, j;
  int firstchar, lastchar;
  pdf_obj *tmp1;
  for (i=0; i<num_pk_fonts; i++) {
    if (!strcmp (tex_name, pk_fonts[i].tex_name) &&
	(ptsize == pk_fonts[i].ptsize))
      break;
  }
  if (i == num_pk_fonts) {
    char *pk_file_name;
    kpse_glyph_file_type kpse_file_info;
    if ((pk_file_name = kpse_find_glyph(tex_name,
					font_dpi*ptsize/tfm_get_design_size(tfm_font_id)+0.5,
					kpse_pk_format,
					&kpse_file_info))) {
      /* Make sure there is enough room in pk_fonts for this entry */
      if (num_pk_fonts >= max_pk_fonts) {
	max_pk_fonts += MAX_FONTS;
	pk_fonts = RENEW (pk_fonts, max_pk_fonts, struct a_pk_font);
      }
      init_pk_record (pk_fonts+i);
      pk_fonts[i].pk_file_name = NEW (strlen(pk_file_name)+1, char);
      strcpy (pk_fonts[i].pk_file_name, pk_file_name);
      pk_fonts[i].tex_name = NEW (strlen (tex_name)+1, char);
      strcpy (pk_fonts[i].tex_name, tex_name);
      pk_fonts[i].ptsize = ptsize;
      pk_fonts[i].direct = pdf_new_dict ();
      pdf_add_dict (pk_fonts[i].direct,
		    pdf_new_name ("Type"),
		    pdf_new_name ("Font"));
      pdf_add_dict (pk_fonts[i].direct,
		    pdf_new_name ("Name"),
		    pdf_new_name (res_name));
      pdf_add_dict (pk_fonts[i].direct,
		    pdf_new_name ("Subtype"),
		    pdf_new_name ("Type3"));
      firstchar = tfm_get_firstchar(tfm_font_id);
      pdf_add_dict (pk_fonts[i].direct,
		    pdf_new_name ("FirstChar"),
		    pdf_new_number (firstchar));
      lastchar = tfm_get_lastchar(tfm_font_id);
      pdf_add_dict (pk_fonts[i].direct,
		    pdf_new_name ("LastChar"),
		    pdf_new_number (lastchar));
      tmp1 = pdf_new_array ();
      for (j=firstchar; j<=lastchar; j++) {
	pdf_add_array (tmp1,
		       pdf_new_number(ROUND(tfm_get_width (tfm_font_id, j)*1000.0,0.01)));
      }
      pdf_add_dict (pk_fonts[i].direct,
		    pdf_new_name ("Widths"),
		    tmp1);
      {
	double max_height, max_depth, max_width;
	max_height = tfm_get_max_height (tfm_font_id)*1000.0;
	max_depth = tfm_get_max_depth (tfm_font_id)*1000.0;
	max_width = tfm_get_max_width (tfm_font_id)*1000.0;
	max_height = ROUND(max_height, 1.0);
	max_depth = ROUND(max_depth, 1.0);
	max_width = ROUND(max_width, 1.0);
	tmp1 = pdf_new_array();
	pdf_add_array (tmp1, pdf_new_number(-0.10*max_width));
	pdf_add_array (tmp1,
		       pdf_new_number(-max_depth-0.20*(max_height+max_depth)));
	pdf_add_array (tmp1, pdf_new_number(1.10*max_width));
	pdf_add_array (tmp1, pdf_new_number(max_height+0.10*(max_height+max_depth)));
	pdf_add_dict (pk_fonts[i].direct, 
		      pdf_new_name ("FontBBox"), tmp1);
      }
      {
	tmp1 = pdf_new_array();
	pdf_add_array (tmp1, pdf_new_number (0.001));
	pdf_add_array (tmp1, pdf_new_number (0.0));
	pdf_add_array (tmp1, pdf_new_number (0.0));
	pdf_add_array (tmp1, pdf_new_number (0.001));
	pdf_add_array (tmp1, pdf_new_number (0.0));
	pdf_add_array (tmp1, pdf_new_number (0.0));
	pdf_add_dict (pk_fonts[i].direct, pdf_new_name ("FontMatrix"),
		      tmp1);
      }
      if (pk_encoding_ref == NULL) {
	make_pk_encoding_ref();
      }
      pdf_add_dict (pk_fonts[i].direct,
		    pdf_new_name ("Encoding"),
		    pdf_link_obj (pk_encoding_ref));
      pk_fonts[i].indirect = pdf_ref_obj (pk_fonts[i].direct);
      num_pk_fonts += 1;
    } else { /* Found no glyph file */
      i = -1;
    }
  }
  return i;
}

pdf_obj *pk_font_resource (int pk_id)
{
  if (pk_id <0 || pk_id >= num_pk_fonts) {
    fprintf (stderr, "pk_id = %d\n", pk_id);
    ERROR ("pk_font_resource:  Invalid pk_id\n");
  }
  return pdf_link_obj (pk_fonts[pk_id].indirect);
}

char *pk_font_used (int pk_id)
{
  if (pk_id < 0 || pk_id >= num_pk_fonts) {
    fprintf (stderr, "pk_id = %d\n", pk_id);
    ERROR ("pk_font_used:  Invalid pk_id\n");
  }
  return pk_fonts[pk_id].used_chars;
}


static FILE *pk_file;

static void do_skip(unsigned long length) 
{
  unsigned long i;
  for (i=0; i<length; i++) 
    fgetc (pk_file);
  return;
}

static void add_raster_data (pdf_obj *glyph, long w, long h,
			     int dyn_f, int run_color,
			     unsigned char *pk_data,
			     unsigned char *eod)

     /* First define some macros to be used as "in-line" functions */
#define advance_nybble() \
{ \
  if (partial_byte) { \
    partial_byte=0; \
    pk_data++; \
  } else \
    partial_byte=1; \
}

#define current_nybble() (partial_byte? (*pk_data%16): (*pk_data/16))
#define set_bits(n) {\
  int i; \
  for (i=0; i<(n); i++) { \
    row[next_col] |= (128u>>next_bit++); \
    if (next_bit > 7) { \
      next_bit = 0; \
      next_col += 1; \
    } \
  } \
}

#define skip_bits(n) {\
  next_col += (n)/8; \
  next_bit += (n)%8; \
  if (next_bit > 7) { \
    next_bit -= 8; \
    next_col += 1; \
  } \
}

#define get_bit(p,n) (p[(n)/8] & (128u>>((n)%8)))

{
  long i, w_bytes, repeat_count, run_count = 0;
  int partial_byte = 0;
  unsigned char *row;
  w_bytes = (w%8 == 0)? w/8: (w/8+1);
  row = NEW (w_bytes, unsigned char);
  /* Make sure we output "h" rows of data */
  if (dyn_f == 14) {
    for (i=0; i<h; i++) {
      int next_col = 0, next_bit = 0;
      int j;
      for (j=0; j<w_bytes; j++) row[j] = 0;
      for (j=0; j<w; j++) {
	if (get_bit(pk_data,i*w+j)) {
	  skip_bits(1);
	}
	else {
	  set_bits(1);
	}
      }
      pdf_add_stream (glyph, (char *) row, w_bytes);
    }
  } else
    for (i=0; i<h; i++) {
      int next_col = 0, next_bit = 0;
      int j, row_bits_left = w;
      /* Initialize row to all zeros */
      for (j=0; j<w_bytes; j++) row[j] = 0;
      repeat_count = 0;
      /* Fill any run left over from previous rows */
      if (run_count != 0) {
	int nbits;
	nbits = MIN (w, run_count);
	run_count -= nbits;
	switch (run_color) {
	case 1:  /* This is actually white ! */
	  set_bits(nbits);
	  break;
	case 0:
	  skip_bits(nbits);
	  break;
	}
	row_bits_left -= nbits;
      }
      /* Read nybbles until we have a full row */
      while (pk_data < eod && row_bits_left>0) {
	int com_nyb;
	long packed = 0;
	com_nyb = current_nybble();
	if (com_nyb == 15) {
	  repeat_count = 1;
	  advance_nybble();
	  continue;
	}
	if (com_nyb == 14) {
	  advance_nybble();
	}
	/* Get a packed number */
	{
	  int nyb;
	  nyb = current_nybble();
	  /* Test for single nybble case */
	  if (nyb > 0 && nyb <= dyn_f) {
	    packed = nyb;
	    advance_nybble();
	  }
	  if (nyb > dyn_f) {
	    advance_nybble();
	    packed = (nyb-dyn_f-1)*16+current_nybble()+dyn_f+1; 
	    advance_nybble();
	  }
	  if (nyb == 0) {
	    int nnybs = 1;
	    while (current_nybble() == 0) {
	      advance_nybble();
	      nnybs += 1;
	    }
	    packed = 0;
	    while (nnybs) {
	      packed = packed*16 + current_nybble();
	      advance_nybble();
	      nnybs -= 1;
	    }
	    packed += (13-dyn_f)*16-15+dyn_f;
	  }
	}
	if (com_nyb == 14) {
	  repeat_count = packed;
	  continue;
	}
	{
	  int nbits;
	  run_count = packed;    
	  run_color = !run_color;
	  nbits = MIN (row_bits_left, run_count);
	  run_count -= nbits;
	  row_bits_left -= nbits;
	  switch (run_color) {
	  case 1: 
	    set_bits(nbits);
	    break;
	  case 0:
	    skip_bits(nbits);
	    break;
	  }
	}
	continue;
      }
      pdf_add_stream (glyph, (char *) row, w_bytes);
      /* Duplicate the row "repeat_count" times */
      for (j=0; j<repeat_count; j++) {
	pdf_add_stream (glyph, (char *) row, w_bytes);
      }
      /* Skip repeat_count interations */
      i += repeat_count;
    }
  RELEASE (row);
}

static void do_preamble(void)
{
  /* Check for id byte */
  if (fgetc (pk_file) == 89) {
    /* Skip comment */
    do_skip (get_unsigned_byte (pk_file));
    /* Skip other header info.  It's normally used for verifying this
       is the file wethink it is */
    do_skip (16);
  } else {
    ERROR ("embed_pk_font: PK ID byte is incorrect.  Are you sure this is a PK file?");
  }
  return;
}

#define SHORT_FORM 1
#define MED_FORM 2
#define LONG_FORM 3
static void do_character (unsigned char flag, int pk_id, pdf_obj *char_procs)
{
  int format;
  unsigned long packet_length = 0, code = 0;
  /* Last three bits of flag determine packet size in a complex way */
  if ((flag & 4) == 0) {
    format = SHORT_FORM;
  } else if ((flag & 7) == 7) {
    format = LONG_FORM;
  } else {
    format = MED_FORM;
  }
  if (debug) {
    fprintf (stderr, "packet format: %d\n", format);
  }
  switch (format) {
  case SHORT_FORM:
    packet_length = (flag & 3) * 256u + get_unsigned_byte (pk_file);
    code = get_unsigned_byte (pk_file);
    break;
  case MED_FORM:
    packet_length = (flag & 3) * 65536ul + get_unsigned_pair(pk_file);
    code = get_unsigned_byte (pk_file);
    break;
  case LONG_FORM:
    packet_length = get_unsigned_quad (pk_file);
    code = get_unsigned_quad (pk_file);
    if (code > 255)
      ERROR ("Unable to handle long characters in PK files");
    break;
  }
  if (debug) {
    fprintf (stderr, "\npk_do_character: code=%lu, packet_length=%lu\n",
	     code, packet_length);
  }
  if ((pk_fonts[pk_id].used_chars)[code%256]) {
    int dyn_f;
    unsigned long tfm_width = 0;
    long dm=0, dx=0, dy=0, w=0, h=0;
    int hoff=0, voff=0;
    dyn_f = flag/16;
    switch (format) {
    case SHORT_FORM:
      tfm_width = get_unsigned_triple (pk_file);
      dm = get_unsigned_byte (pk_file);
      w = get_unsigned_byte (pk_file);
      h = get_unsigned_byte (pk_file);
      hoff = get_signed_byte (pk_file);
      voff = get_signed_byte (pk_file);
      packet_length -= 8;
      break;
    case MED_FORM:
      tfm_width = get_unsigned_triple (pk_file);
      dm = get_unsigned_pair (pk_file);
      w = get_unsigned_pair (pk_file);
      h = get_unsigned_pair (pk_file);
      hoff = get_signed_pair (pk_file);
      voff = get_signed_pair (pk_file);
      packet_length -= 13;
      break;
    case LONG_FORM:
      tfm_width = get_signed_quad (pk_file);
      dx = get_signed_quad (pk_file);
      dy = get_signed_quad (pk_file);
      w = get_signed_quad (pk_file);
      h = get_signed_quad (pk_file);
      hoff = get_signed_quad (pk_file);
      voff = get_signed_quad (pk_file);
      packet_length -= 28;
      break;
    }
    {
      pdf_obj *glyph;
      double char_width, llx, lly, urx, ury;
      double pix2charu;
      int len;
      pix2charu = 72000.0/((double) font_dpi)/pk_fonts[pk_id].ptsize;
      char_width = tfm_width / (double) (1<<20) * 1000.0;
      char_width = ROUND (char_width, 0.01);
      llx = -hoff*pix2charu;
      lly = (voff-h)*pix2charu;
      urx = (w-hoff)*pix2charu;
      ury = voff*pix2charu;
      glyph = pdf_new_stream(STREAM_COMPRESS);
      /* The following line is a "metric" for the PDF reader */
      len = sprintf (work_buffer, "%.2f %.2f %.2f %.2f %.2f %.2f d1",
		     char_width, 0.0,
		     llx, lly, urx, ury);
      pdf_add_stream (glyph, work_buffer, len);
      /* For now add an outline box for debugging purposes */
      /*      len = sprintf (work_buffer, " %.2f %.2f m %.2f %.2f l %.2f %.2f l %.2f %.2f l s",
		     llx, lly, urx, lly, urx, ury, llx, ury);
		     pdf_add_stream (glyph, work_buffer, len); */
      /* Scale and translate origin to lower left corner for raster data */
      len = sprintf (work_buffer, " q %.2f 0 0 %.2f %.2f %.2f cm",
		     w*pix2charu, h*pix2charu, llx, lly);
      pdf_add_stream (glyph, work_buffer, len);
      if (w != 0 && h != 0 && packet_length != 0) {
	unsigned char *pk_data;
	long read_len;
	len = sprintf (work_buffer, "\nBI\n/W %ld\n/H %ld\n/IM true\n/BPC 1\n/I true\n",
		       w, h);
	pdf_add_stream (glyph, work_buffer, len);
	len = sprintf (work_buffer, "ID ");
	pdf_add_stream (glyph, work_buffer, len);
	pk_data = NEW (packet_length, unsigned char);
	if ((read_len=fread (pk_data, 1, packet_length, pk_file))!=
	    packet_length) {
	  fprintf (stderr, "packet length should be %ld, but only %ld bytes were read\n",
		   packet_length, read_len);
	  ERROR ("Error reading character packet from PK file\n");
	}
	add_raster_data (glyph, w, h, dyn_f, (flag&8)>>3, pk_data, pk_data+packet_length);
	RELEASE (pk_data);
	len = sprintf (work_buffer, "\nEI");
	pdf_add_stream (glyph, work_buffer, len);
      } /* Otherwise we embed an empty stream :-( */
      len = sprintf (work_buffer, "\nQ");
      pdf_add_stream (glyph, work_buffer, len);
      sprintf (work_buffer, "x%x", (int)code%256);
      pdf_add_dict (char_procs, pdf_new_name (work_buffer),
		    pdf_ref_obj (glyph));
      pdf_release_obj (glyph);
    }
  } else {
    if (debug)
      fprintf (stderr, "\npk_do_character: Skipping code=%ld, length=%ld\n", code,
	       packet_length);
    do_skip (packet_length);
  }
}

#define PK_XXX1 240
#define PK_XXX2 241
#define PK_XXX3 242
#define PK_XXX4 243
#define PK_YYY 244
#define PK_POST 245
#define PK_NO_OP 246
#define PK_PRE 247

static void embed_pk_font (int pk_id)
{
  if (verbose)
    fprintf (stderr, "(%s", pk_fonts[pk_id].pk_file_name);
  if ((pk_file = MFOPEN (pk_fonts[pk_id].pk_file_name,
			FOPEN_RBIN_MODE))) {
    int pk_command_byte;
    pdf_obj *char_procs;
    char_procs = pdf_new_dict();
    while ((pk_command_byte = fgetc(pk_file)) >= 0 &&
	   pk_command_byte != PK_POST) {
      if (pk_command_byte < 240) {
	do_character (pk_command_byte, pk_id, char_procs);
      } else  /* A command byte */
	switch (pk_command_byte) {
	case PK_NO_OP:
	  break;
	case PK_XXX1:
	  do_skip(get_unsigned_byte(pk_file));
	  break;
	case PK_XXX2:
	  do_skip(get_unsigned_pair(pk_file));
	  break;
	case PK_XXX3:
	  do_skip(get_unsigned_triple(pk_file));
	  break;
	case PK_XXX4:
	  do_skip(get_unsigned_quad(pk_file));
	  break;
	case PK_YYY:
	  do_skip(4);
	  break;
	case PK_PRE:
	  do_preamble();
	  break;
	}
    }
    MFCLOSE (pk_file);
    if (verbose) 
      fprintf (stderr, ")\n");
    pdf_add_dict (pk_fonts[pk_id].direct,
		  pdf_new_name ("CharProcs"),
		  pdf_ref_obj(char_procs));
    pdf_release_obj (char_procs);
  } else {
    ERROR ("embed_pk_font: Failed to open PK file");
  }
}

void pk_close_all (void)
{
  int i;
  if (pk_encoding_ref)
    pdf_release_obj (pk_encoding_ref);
  for (i=0; i<num_pk_fonts; i++) {
    embed_pk_font (i);
    pdf_release_obj (pk_fonts[i].direct);
    pdf_release_obj (pk_fonts[i].indirect);
    RELEASE (pk_fonts[i].tex_name);
    RELEASE (pk_fonts[i].pk_file_name);
    RELEASE (pk_fonts[i].used_chars);
  }
  if (pk_fonts)
    RELEASE (pk_fonts);
}



==> dvipdfm/pkfont.h <==
/*  $Header$

    This is dvipdfm, a DVI to PDF translator.
    Copyright (C) 1998, 1999 by Mark A. Wicks

    This program is free software; you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation; either version 2 of the License, or
    (at your option) any later version.

    This program is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with this program; if not, write to the Free Software
    Foundation, Inc., 59 Temple Place, Suite 330, Boston, MA  02111-1307  USA
    
    The author may be contacted via the e-mail address

	mwicks@kettering.edu
*/

#ifndef _PK_FONT_H
#define _PK_FONT_H

#include "pdfobj.h"

extern void pk_set_verbose(void);
extern int pk_font (const char *tex_name, double ptsize, int tfm_id, char
	     *res_name);
extern pdf_obj *pk_font_resource (int pk_id);
extern char *pk_font_used (int pk_id);
extern void pk_close_all (void);
extern void pk_set_dpi (int dpi);

#endif /* _PK_FONT_H */


==> dvipdfm/pngimage.c <==
/*  $Header$

    This is dvipdfm, a DVI to PDF translator.
    Copyright (C) 1998, 1999 by Mark A. Wicks

    This program is free software; you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation; either version 2 of the License, or
    (at your option) any later version.

    This program is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with this program; if not, write to the Free Software
    Foundation, Inc., 59 Temple Place, Suite 330, Boston, MA  02111-1307  USA
    
    The author may be contacted via the e-mail address

	mwicks@kettering.edu
*/

#include <stdio.h>
#include <stdlib.h>
#include <kpathsea/c-ctype.h>
#include "system.h"
#include "config.h"
#include "mem.h"
#include "pdfobj.h"

#ifdef HAVE_LIBPNG
#include <png.h>

#define TMP "/tmp"

static unsigned char sigbytes[4];
int check_for_png (FILE *png_file) 
{
  rewind (png_file);
  if (fread (sigbytes, 1, sizeof(sigbytes), png_file) !=
      sizeof(sigbytes) ||
      (!png_check_sig (sigbytes, sizeof(sigbytes))))
    return 0;
  else
    return 1;
}

pdf_obj *start_png_image (FILE *file, char *res_name)
{
  pdf_obj *result = NULL, *dict = NULL;
  png_structp png_ptr;
  png_infop info_ptr;
  unsigned long width, height;
  unsigned bit_depth, color_type;
  rewind (file);
  if (!(png_ptr = png_create_read_struct (PNG_LIBPNG_VER_STRING,    
					  NULL, NULL, NULL)) ||
      !(info_ptr = png_create_info_struct (png_ptr))) {
    fprintf (stderr, "\n\nLibpng failed to initialize\n");
    if (png_ptr)
      png_destroy_read_struct(&png_ptr, NULL, NULL);
    return NULL;
  }
  png_init_io (png_ptr, file);
  /*  png_set_sig_bytes (png_ptr, 0); */
  /* Read PNG header */
  png_read_info (png_ptr, info_ptr);
  {
    png_color_16 default_background;
    png_color_16p file_background;

    default_background.red=255; default_background.green=255;
    default_background.blue=255; default_background.gray=0;
    default_background.index = 0;

    width = png_get_image_width(png_ptr, info_ptr);
    height = png_get_image_height(png_ptr, info_ptr);
    color_type = png_get_color_type(png_ptr, info_ptr);
    bit_depth = png_get_bit_depth(png_ptr, info_ptr);
    /* Convert paletted images to true color */
    if (color_type == PNG_COLOR_TYPE_PALETTE) {
      png_set_expand(png_ptr);
    }
    /* Limit image component depth to 8 bits */
    if (bit_depth == 16) {
      png_set_strip_16 (png_ptr);
    }
    if (png_get_bKGD(png_ptr, info_ptr, &file_background)) {
      png_set_background(png_ptr, file_background,
			 PNG_BACKGROUND_GAMMA_FILE, 1, 1.0);
    } else {
      png_set_background(png_ptr, &default_background,
			 PNG_BACKGROUND_GAMMA_SCREEN, 0, 1.0);
    }
  }
  { /* Read the image in raw RGB format */
    int i, rowbytes, pdf_bit_depth;
    png_bytep *rows;
    png_read_update_info(png_ptr, info_ptr);
    rows = NEW (height, png_bytep);
    rowbytes = png_get_rowbytes(png_ptr, info_ptr);
    for (i=0; i<height; i++) {
      rows[i] = NEW (rowbytes, png_byte);
    }
    png_read_image(png_ptr, rows);
    result = pdf_new_stream(STREAM_COMPRESS);
    dict = pdf_stream_dict(result);
    pdf_add_dict (dict, pdf_new_name ("Width"),
		  pdf_new_number(width));
    pdf_add_dict (dict, pdf_new_name ("Height"),
		  pdf_new_number(height));
    if (color_type == PNG_COLOR_TYPE_GRAY) {
      pdf_bit_depth = bit_depth;
    } else {
      pdf_bit_depth = 8;
    }
    pdf_add_dict (dict, pdf_new_name ("BitsPerComponent"),
		  pdf_new_number(pdf_bit_depth));
    if (color_type == PNG_COLOR_TYPE_GRAY ||
	color_type == PNG_COLOR_TYPE_GRAY_ALPHA) {
      pdf_add_dict (dict, pdf_new_name ("ColorSpace"),
		    pdf_new_name ("DeviceGray"));
    } else{
      pdf_add_dict (dict, pdf_new_name ("ColorSpace"),
		    pdf_new_name ("DeviceRGB"));
    }
    for (i=0; i<height; i++) {
      pdf_add_stream (result, (char *) rows[i], rowbytes);
      RELEASE (rows[i]);
    }
    RELEASE (rows);
  }
  { /* Cleanup  */
    if (info_ptr)
      png_destroy_info_struct(png_ptr, &info_ptr);
    if (png_ptr)
      png_destroy_read_struct(&png_ptr, NULL, NULL);
  }
  return result;
}

#endif /* HAVE_LIBPNG */



==> dvipdfm/pngimage.h <==
/*  $Header$

    This is dvipdfm, a DVI to PDF translator.
    Copyright (C) 1998, 1999 by Mark A. Wicks

    This program is free software; you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation; either version 2 of the License, or
    (at your option) any later version.

    This program is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with this program; if not, write to the Free Software
    Foundation, Inc., 59 Temple Place, Suite 330, Boston, MA  02111-1307  USA
    
    The author may be contacted via the e-mail address

	mwicks@kettering.edu
*/

	
#ifndef PNGIMAGE_H

#define PNGIMAGE_H

#include <stdio.h>
#include "pdfobj.h"

#include "config.h"
#ifdef HAVE_LIBPNG
extern pdf_obj *start_png_image (FILE *file, char *res_name);
extern int check_for_png (FILE *file);
#endif

#endif /* PNGIMAGE_H */



==> dvipdfm/psimage.c <==
/*  $Header$

    This is dvipdfm, a DVI to PDF translator.
    Copyright (C) 1998, 1999 by Mark A. Wicks

    This program is free software; you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation; either version 2 of the License, or
    (at your option) any later version.

    This program is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with this program; if not, write to the Free Software
    Foundation, Inc., 59 Temple Place, Suite 330, Boston, MA  02111-1307  USA
    
    The author may be contacted via the e-mail address

	mwicks@kettering.edu
*/

#include <stdio.h>
#include "system.h"
#include "config.h"
#include "mem.h"
#include "mfileio.h"
#include "pdfobj.h"
#include "psimage.h"
#include "epdf.h"

static char * distiller_template = NULL;

void set_distiller_template (char *s) 
{
  distiller_template = NEW (strlen(s)+1, char);
  strcpy (distiller_template, s);
  return;
}

#define need(n) { unsigned k=(n); \
                 if (size+k>max_size) { \
                     max_size += k+128; \
                     result=RENEW(result,max_size,char); \
                       }}

static char *last_dot (char *s)
{
  char *end;
  end = s+strlen(s);
  while (--end > s) {
    if (*end == '.')
      return end;
  }
  return NULL;
}

#ifdef HAVE_SYSTEM  /* No need to build a command line if we don't
		       have system() */
static char *build_command_line (char *psname, char *pdfname)
{
  char *result = NULL, *current;
  int size = 0, max_size = 0;
  if (distiller_template) {
    need(strlen(distiller_template)+1);
    for (current =distiller_template; *current != 0; current ++) {
      if (*current == '%') {
	switch (*(++current)) {
	case 'o': /* Output file name */
	  need(strlen(pdfname));
	  strcpy (result+size, pdfname);
	  size+=strlen(pdfname);
	  break;
	case 'i': /* Input filename */
	  need(strlen(psname));
	  strcpy (result+size, psname);
	  size+=strlen(psname);
	  break;
	case 'b': 
	  {
	    char *last;
	    need(strlen(psname));
	    if ((last = last_dot (psname))) {
	      strncpy (result+size, psname, last-psname);
	      size += last-psname;
	    } else {
	      strcpy (result+size, psname);
	      size += strlen(psname);
	    }
	  }
	case 0:
	  break;
	case '%':
	  result[size++] = '%';
	}
      } else {
	result[size++] = *current;
      }
      result[size] = 0;
    }
  } else {
    fprintf (stderr, "\nConfig file contains no template to perform PS -> PDF conversion\n");
  }
  return result;
}
#endif

pdf_obj *ps_include (char *file_name, 
		     struct xform_info *p,
		     char *res_name, double x_user, double y_user)
{
#ifdef HAVE_SYSTEM
  pdf_obj *result = NULL;
  char *tmp, *cmd;
  FILE *pdf_file = NULL;
  /* Get a full qualified tmp name */
  tmp = tmpnam (NULL);
  if ((cmd = build_command_line (file_name, tmp))) {
    if (!system (cmd) && (pdf_file = MFOPEN (tmp, FOPEN_RBIN_MODE))) {
      result = pdf_include_page (pdf_file, p, res_name);
    } else {
      fprintf (stderr, "\nConversion via ->%s<- failed\n", cmd);
    }
    if (pdf_file) {
      MFCLOSE (pdf_file);
      remove (tmp);
    }
    RELEASE (cmd);
  }
  return result;
#else
  fprintf (stderr, "\n\nCannot include PS/EPS files unless you have and enable system() command.\n");
  return NULL;
#endif
}

int check_for_ps (FILE *image_file) 
{
  rewind (image_file);
  mfgets (work_buffer, WORK_BUFFER_SIZE, image_file);
  if (!strncmp (work_buffer, "%!", 2))
    return 1;
  return 0;
}

void psimage_close(void)
{
  if (distiller_template)
    RELEASE (distiller_template);
}


==> dvipdfm/psimage.h <==
/*  $Header$

    This is dvipdfm, a DVI to PDF translator.
    Copyright (C) 1998, 1999 by Mark A. Wicks

    This program is free software; you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation; either version 2 of the License, or
    (at your option) any later version.

    This program is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with this program; if not, write to the Free Software
    Foundation, Inc., 59 Temple Place, Suite 330, Boston, MA  02111-1307  USA
    
    The author may be contacted via the e-mail address

	mwicks@kettering.edu
*/

#ifndef PSIMAGE_H
#define PSIMAGE_H

#include "pdfobj.h"
#include "pdfspecial.h"

extern void set_distiller_template (char *s);
extern pdf_obj *ps_include (char *file_name, 
			   struct xform_info *p,
			   char *res_name,
			   double x_user, double y_user);

extern int check_for_ps (FILE *image_file);
extern void psimage_close (void);
#endif


==> dvipdfm/psspecial.c <==
/*  $Header$
    
    This is dvipdfm, a DVI to PDF translator.
    Copyright (C) 1998, 1999 by Mark A. Wicks
    
    This program is free software; you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation; either version 2 of the License, or
    (at your option) any later version.
    
    This program is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.
    
    You should have received a copy of the GNU General Public License
    along with this program; if not, write to the Free Software
    Foundation, Inc., 59 Temple Place, Suite 330, Boston, MA  02111-1307  USA
    
    The author may be contacted via the e-mail address
    
    mwicks@kettering.edu
*/

#include <stdlib.h>
#include "system.h"
#include "mem.h"
#include "mfileio.h"
#include "psspecial.h"
#include "pdfparse.h"
#include "pdfspecial.h"
#include "psimage.h"
#include "mpost.h"
#include "pdfdoc.h"

#define HOFFSET 1
#define VOFFSET 2
#define HSIZE   3
#define VSIZE   4
#define HSCALE  5
#define VSCALE  6
#define ANGLE   7
#define CLIP    8
#define LLX     9
#define LLY    10
#define URX    11
#define URY    12
#define RWI    13
#define RHI    14

struct keys
{
  char *key;
  int id;
} keys[] = {
  {"hoffset", HOFFSET},
  {"voffset", VOFFSET},
  {"hsize", HSIZE},
  {"vsize", VSIZE},
  {"hscale", HSCALE},
  {"vscale", VSCALE},
  {"angle", ANGLE},
  {"clip", CLIP},
  {"llx", LLX},
  {"lly", LLY},
  {"urx", URX},
  {"ury", URY},
  {"rwi", RWI},
  {"rhi", RHI},
};

static int parse_psfile (char **start, char *end, double x_user, double y_user) 
{
  char *key, *val, *filename = NULL;
  double hoffset = 0.0, voffset = 0.0;
  double hsize = 0.0, vsize = 0.0;
  int error = 0;
  struct xform_info *p = new_xform_info();
  skip_white(start, end);
  parse_key_val (start, end, &key, &val);
  if (key && val) {
    filename = val;
    RELEASE (key);
    skip_white (start, end);
    while (*start < end) {
      parse_key_val (start, end, &key, &val);
      if (key) {
	int i;
	for (i=0; i<sizeof(keys)/sizeof(keys[0]); i++) {
	  if (!strcmp (key, keys[i].key))
	    break;
	}
	if (i == sizeof(keys)/sizeof(keys[0])) {
	  fprintf (stderr, "\nUnknown key in special: %s\n", key);
	  break;
	}
	if (val) {
	  if (is_a_number(val)) {
	    switch (keys[i].id) {
	    case HOFFSET:
	      hoffset = atof (val);
	      break;
	    case VOFFSET:
	      voffset = atof (val);
	      break;
	    case HSIZE:
	      hsize = atof (val);
	      break;
	    case VSIZE:
	      vsize = atof (val);
	      break;
	    case HSCALE:
	      p -> xscale = atof(val)/100.0;
	      break;
	    case VSCALE:
	      p -> yscale = atof(val)/100.0;
	      break;
	    case ANGLE:
	      p -> rotate = atof(val)*M_PI/180.0;
	      break;
	    case LLX:
	      p -> user_bbox = 1;
	      p -> u_llx = atof(val);
	      break;
	    case LLY:
	      p -> user_bbox = 1;
	      p -> u_lly = atof(val);
	      break;
	    case URX:
	      p -> user_bbox = 1;
	      p -> u_urx = atof(val);
	      break;
	    case URY:
	      p -> user_bbox = 1;
	      p -> u_ury = atof(val);
	      break;
	    case RWI:
	      p -> width = atof(val)/10.0;
	      break;
	    case RHI:
	      p -> height = atof(val)/10.0;
	      break;
	    default:
	      if (keys[i].id == CLIP) {
		fprintf (stderr, "\nPSfile key \"clip\" takes no value\n");
	      } else
		fprintf (stderr, "\nPSfile key \"%s=%s\" not recognized\n",
			 key, val);
	      error = 1;
	    }
	  } else {
	    fprintf (stderr, "\nPSfile key \"%s\" assigned nonnumeric value\n", key);
	    error = 1;
	  }
	  RELEASE (val);
	} else {  /* Keywords without values */
	  switch (keys[i].id) {
	  case CLIP:
	    p -> clip  = 1;
	    break;
	  default:
	    fprintf (stderr, "\nPSfile key \"%s\" needs a value\n",
		     key);
	    error = 1;
	  }
	}
	RELEASE (key);
      } else {
	fprintf (stderr, "\nInvalid keyword in PSfile special\n");
	dump (*start, end);
	break;
      }
      skip_white (start, end);
    } /* If here and *start == end we got something */
    if (*start == end && validate_image_xform_info (p)) {
      pdf_obj *result;
      result = embed_image (filename, p, x_user, y_user, NULL);
      if (result)
	pdf_release_obj (result);
    }
  } else {
    fprintf (stderr, "\nPSfile special has no filename\n");
    error = 1;
  }
  if (filename)
    RELEASE (filename);
  release_xform_info (p);
  return !error;
}

static void do_texfig (char **start, char *end)
{
  char *filename;
  struct xform_info *p;
  skip_white (start, end);
  if (*start < end && (filename = parse_val_ident (start, end))) {
    p = new_xform_info (); /* Leave this empty */
    p-> yscale = -1;
    if (validate_image_xform_info (p)) {
      pdf_obj *result;
      result = embed_image (filename, p, 0.0, 0.0, NULL);
      if (result)
	pdf_release_obj (result);
    }
    release_xform_info (p);
    RELEASE (filename);
  } else {
    fprintf (stderr, "Expecting filename here:\n");
    dump (*start, end);
  }
}


int ps_parse_special (char *buffer, UNSIGNED_QUAD size, double x_user,
		      double y_user)
{
  char *start = buffer, *end;
  static int block_pending = 0;
  static double pending_x=0.0, pending_y=0.0;
  int result = 0;
  end = buffer + size;
  skip_white (&start, end);
  if (!strncmp (start, "PSfile", strlen("PSfile")) ||
      !strncmp (start, "psfile", strlen("PSfile"))) {
    result = 1; /* This means it is a PSfile special, not that it was
		   successful */
    parse_psfile(&start, end, x_user, y_user);
  } else if (!strncmp (start, "ps::[begin]", strlen("ps::[begin]"))) {
    start += strlen("ps::[begin]");
    block_pending = 1;
    pending_x = x_user;
    pending_y = y_user;
    result = 1; /* Likewise */
    do_raw_ps_special (&start, end, 1, x_user, y_user);
  } else if (!strncmp (start, "ps::[end]", strlen("ps::[end]"))) {
    if (block_pending) {
      start += strlen("ps::[end]");
      do_raw_ps_special (&start, end, 1, pending_x, pending_y);
      block_pending = 0;
    } else {
      fprintf (stderr, "\nps::[end] without ps::[begin] ignored.\n");
    }
    result = 1; /* Likewise */
  } else if (!strncmp (start, "ps: plotfile", strlen("ps: plotfile"))) {
    /* This is a bizarre, ugly  special case.. Not really postscript
       code */
    start += strlen ("ps: plotfile");
    result = 1;
    do_texfig (&start, end);
  } else if (!strncmp (start, "ps::", strlen("ps::")) ||
	     !strncmp (start, "PS::", strlen("PS::"))) {
    /* dvipdfm doesn't distinguish between ps:: and ps: */
    start += 4;
    result = 1; /* Likewise */
    do_raw_ps_special (&start, end, 1, 
		       block_pending?pending_x:x_user, block_pending?pending_y:y_user);
  } else if (!strncmp (start, "ps:", strlen("ps:")) ||
	     !strncmp (start, "PS:", strlen("PS:"))) {
    start += 3;
    result = 1; /* Likewise */
    do_raw_ps_special (&start, end, 1,
		       block_pending?pending_x:x_user, block_pending?pending_y:y_user);
  }
  return result;
}


==> dvipdfm/psspecial.h <==
/*  $Header$

    This is dvipdfm, a DVI to PDF translator.
    Copyright (C) 1998, 1999 by Mark A. Wicks

    This program is free software; you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation; either version 2 of the License, or
    (at your option) any later version.

    This program is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with this program; if not, write to the Free Software
    Foundation, Inc., 59 Temple Place, Suite 330, Boston, MA  02111-1307  USA
    
    The author may be contacted via the e-mail address

	mwicks@kettering.edu
*/

#ifndef PSSPECIAL_H
# define PSSPECIAL_H

#include "numbers.h"

extern int ps_parse_special (char *buffer, UNSIGNED_QUAD size, double
			     x_user, double y_user);

#endif /* PSSPECIAL_H */




==> dvipdfm/standardenc.h <==
static char *standardencoding[256] = {
  ".notdef", ".notdef", ".notdef", ".notdef", ".notdef",
  ".notdef", ".notdef", ".notdef", ".notdef", ".notdef",
  ".notdef", ".notdef", ".notdef", ".notdef", ".notdef",
  ".notdef", ".notdef", ".notdef", ".notdef", ".notdef",
  ".notdef", ".notdef", ".notdef", ".notdef", ".notdef",
  ".notdef", ".notdef", ".notdef", ".notdef", ".notdef",
  ".notdef", ".notdef", "space", "exclam", "quotedbl",
  "numbersign", "dollar", "percent", "ampersand", "quoteright",
  "parenleft", "parenright", "asterisk", "plus", "comma",
  "hyphen", "period", "slash", "zero", "one",
  "two", "three", "four", "five", "six",
  "seven", "eight", "nine", "colon", "semicolon",
  "less", "equal", "greater", "question", "at",
  "A", "B", "C", "D", "E",
  "F", "G", "H", "I", "J",
  "K", "L", "M", "N", "O",
  "P", "Q", "R", "S", "T",
  "U", "V", "W", "X", "Y",
  "Z", "bracketleft", "backslash", "bracketright", "asciicircum",
  "underscore", "quoteleft", "a", "b", "c",
  "d", "e", "f", "g", "h",
  "i", "j", "k", "l", "m",
  "n", "o", "p", "q", "r",
  "s", "t", "u", "v", "w",
  "x", "y", "z", "braceleft", "bar",
  "braceright", "asciitilde", ".notdef", ".notdef", ".notdef",
  ".notdef", ".notdef", ".notdef", ".notdef", ".notdef",
  ".notdef", ".notdef", ".notdef", ".notdef", ".notdef",
  ".notdef", ".notdef", ".notdef", ".notdef", ".notdef",
  ".notdef", ".notdef", ".notdef", ".notdef", ".notdef",
  ".notdef", ".notdef", ".notdef", ".notdef", ".notdef",
  ".notdef", ".notdef", ".notdef", ".notdef", ".notdef",
  ".notdef", "exclamdown", "cent", "sterling", "fraction",
  "yen", "florin", "section", "currency", "quotesingle",
  "quotedblleft", "guillemotleft", "guilsinglleft", "guilsinglright", "fi",
  "fl", ".notdef", "endash", "dagger", "daggerdbl",
  "periodcentered", ".notdef", "paragraph", "bullet", "quotesinglbase",
  "quotedblbase", "quotedblright", "guillemotright", "ellipsis", "perthousand",
  ".notdef", "questiondown", ".notdef", "grave", "acute",
  "circumflex", "tilde", "macron", "breve", "dotaccent",
  "dieresis", ".notdef", "ring", "cedilla", ".notdef",
  "hungarumlaut", "ogonek", "caron", "emdash", ".notdef",
  ".notdef", ".notdef", ".notdef", ".notdef", ".notdef",
  ".notdef", ".notdef", ".notdef", ".notdef", ".notdef",
  ".notdef", ".notdef", ".notdef", ".notdef", ".notdef",
  "AE", ".notdef", "ordfeminine", ".notdef", ".notdef",
  ".notdef", ".notdef", "Lslash", "Oslash", "OE",
  "ordmasculine", ".notdef", ".notdef", ".notdef", ".notdef",
  ".notdef", "ae", ".notdef", ".notdef", ".notdef",
  "dotlessi", ".notdef", ".notdef", "lslash", "oslash",
  "oe", "germandbls", ".notdef", ".notdef", ".notdef",
  ".notdef"
};

static char *isoencoding[256] = {
  ".notdef", ".notdef", ".notdef", ".notdef", ".notdef",
  ".notdef", ".notdef", ".notdef", ".notdef", ".notdef",
  ".notdef", ".notdef", ".notdef", ".notdef", ".notdef",
  ".notdef", ".notdef", ".notdef", ".notdef", ".notdef",
  ".notdef", ".notdef", ".notdef", ".notdef", ".notdef",
  ".notdef", ".notdef", ".notdef", ".notdef", ".notdef",
  ".notdef", ".notdef", "space", "exclam", "quotedbl",
  "numbersign", "dollar", "percent", "ampersand", "quotesingle",
  "parenleft", "parenright", "asterisk", "plus", "comma",
  "hyphen", "period", "slash", "zero", "one",
  "two", "three", "four", "five", "six",
  "seven", "eight", "nine", "colon", "semicolon",
  "less", "equal", "greater", "question", "at",
  "A", "B", "C", "D", "E",
  "F", "G", "H", "I", "J",
  "K", "L", "M", "N", "O",
  "P", "Q", "R", "S", "T",
  "U", "V", "W", "X", "Y",
  "Z", "bracketleft", "backslash", "bracketright", "asciicircum",
  "underscore", "grave", "a", "b", "c",
  "d", "e", "f", "g", "h",
  "i", "j", "k", "l", "m",
  "n", "o", "p", "q", "r",
  "s", "t", "u", "v", "w",
  "x", "y", "z", "braceleft", "bar",
  "braceright", "asciitilde", ".notdef", ".notdef", ".notdef",
  ".notdef", ".notdef", ".notdef", ".notdef", ".notdef",
  ".notdef", ".notdef", ".notdef", ".notdef", ".notdef",
  ".notdef", ".notdef", ".notdef", ".notdef", "dotlessi",
  "quoteleft", "quoteright", "circumflex", "tilde", "macron",
  "breve", "dotaccent", "dieresis", ".notdef", "ring",
  "cedilla", ".notdef", "hungarumlaut", "ogonek", "caron",
  "space", "exclamdown", "cent", "sterling", "currency",
  "yen", "brokenbar", "section", "dieresis", "copyright",
  "ordfeminine", "guillemotleft", "logicalnot", "hyphen",
  "registered",
  "macron", "degree", "plusminus", "twosuperior", "threesuperior",
  "acute", "mu", "paragraph", "periodcentered", "cedilla",
  "onesuperior", "ordmasculine", "guillemotright", "onequarter",
  "onehalf",
  "threequarters", "questiondown", "Agrave", "Aacute", "Acircumflex",
  "Atilde", "Adieresis", "Aring", "AE", "Ccedilla",
  "Egrave", "Eacute", "Ecircumflex", "Edieresis", "Igrave",
  "Iacute", "Icircumflex", "Idieresis", "Eth", "Ntilde",
  "Ograve", "Oacute", "Ocircumflex", "Otilde", "Odieresis",
  "multiply", "Oslash", "Ugrave", "Uacute", "Ucircumflex",
  "Udieresis", "Yacute", "Thorn", "germandbls", "agrave",
  "aacute", "acircumflex", "atilde", "adieresis", "aring",
  "ae", "ccedilla", "egrave", "eacute", "ecircumflex",
  "edieresis", "igrave", "iacute", "icircumflex", "idieresis",
  "eth", "ntilde", "ograve", "oacute", "ocircumflex",
  "otilde", "odieresis", "divide", "oslash", "ugrave",
  "uacute", "ucircumflex", "udieresis", "yacute", "thorn",
  "ydieresis"
};



==> dvipdfm/system.h <==
#ifndef _SYSTEM_H_

#define _SYSTEM_H_

#include <kpathsea/c-auto.h>
#include <kpathsea/kpathsea.h>

#ifdef WIN32
#  undef ERROR
#  undef NO_ERROR
#  undef RGB
#  undef CMYK
#  undef SETLINEJOIN
#  undef SETMITERLIMIT
#  pragma warning(disable : 4101 4018)
#else
#  define __cdecl
#  define CDECL
#endif /* WIN32 */

#endif /* _SYSTEM_H_ */





==> dvipdfm/t1crypt.c <==
unsigned short int r;
unsigned short int c1 = 52845;
unsigned short int c2 = 22719;

#include "t1crypt.h"

unsigned char t1_encrypt(unsigned char plain)
{
  unsigned char cipher;
  cipher = (plain ^ (r >> 8));
  r = (cipher+r)*c1 + c2;
  return cipher;
}

void t1_crypt_init (unsigned short int key)
{
  r = key;
}

unsigned char t1_decrypt(unsigned char cipher)
{
  unsigned char plain;
  plain = (cipher ^ (r>>8));
  r = (cipher+r)*c1 + c2;
  return plain;
}


==> dvipdfm/t1crypt.h <==
#ifndef T1CRYPT_H
#define T1CRYPT_H

#define EEKEY 55665u
#define CHARKEY 4330u

unsigned char t1_encrypt(unsigned char plain);
void t1_crypt_init (unsigned short int key);
unsigned char t1_decrypt(unsigned char cipher);

#endif


==> dvipdfm/tfm.c <==
/*  $Header$

    This is dvipdfm, a DVI to PDF translator.
    Copyright (C) 1998, 1999 by Mark A. Wicks

    This program is free software; you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation; either version 2 of the License, or
    (at your option) any later version.

    This program is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with this program; if not, write to the Free Software
    Foundation, Inc., 59 Temple Place, Suite 330, Boston, MA  02111-1307  USA
    
    The author may be contacted via the e-mail address

	mwicks@kettering.edu
*/

#include <stdio.h>
#include "system.h"
#include "mem.h"
#include "error.h"
#include "mfileio.h"
#include "pdflimits.h"
#include "numbers.h"
#include "tfm.h"
#include "config.h"

#define FWBASE ((double) (1<<20))

static char tfm_verbose = 0;
static char tfm_debug = 0;

/* TFM Record structure
     Multiple TFM's may be read in at once */

struct a_tfm
{
  UNSIGNED_QUAD wlenfile, wlenheader;
  UNSIGNED_QUAD bc, ec;
  UNSIGNED_QUAD nwidths, nheights, ndepths;
  UNSIGNED_QUAD nitcor, nlig, nkern, nextens;
  UNSIGNED_QUAD nfonparm;
  UNSIGNED_QUAD font_direction;	/* Used only in OFMs.  TFMs don't have
				 this field*/
  UNSIGNED_QUAD nco, ncw, npc;
  SIGNED_QUAD *header;
  UNSIGNED_QUAD *char_info;
  UNSIGNED_PAIR *width_index;
  UNSIGNED_BYTE *height_index;
  UNSIGNED_BYTE *depth_index;
  SIGNED_QUAD *width;
  SIGNED_QUAD *height;
  SIGNED_QUAD *depth;
  char *tex_name;
  fixword *unpacked_widths;
  fixword *unpacked_heights;
  fixword *unpacked_depths;
};

void a_tfm_init (struct a_tfm *a_tfm) 
{
  a_tfm->header = NULL;
  a_tfm->char_info = NULL;
  a_tfm->width_index = NULL;
  a_tfm->height_index = NULL;
  a_tfm->depth_index = NULL;
  a_tfm->width = NULL;
  a_tfm->height = NULL;
  a_tfm->depth = NULL;
  a_tfm->unpacked_widths = NULL;
  a_tfm->unpacked_heights = NULL;
  a_tfm->unpacked_depths = NULL;
}


struct a_tfm *tfm = NULL;
static unsigned numtfms = 0, max_tfms = 0; /* numtfms should equal
					      numfonts in dvi.c */
static void tfms_need (unsigned n)
{
  if (n > max_tfms) {
    max_tfms = MAX (max_tfms+MAX_FONTS, n);
    tfm = RENEW (tfm, max_tfms, struct a_tfm);
  }
}

/* External Routine */

void tfm_set_verbose (void)
{
  tfm_verbose += 1;
}

void tfm_set_debug (void)
{
  tfm_verbose = 1;
  tfm_debug = 1;
}

static UNSIGNED_PAIR sum_of_tfm_sizes (struct a_tfm *a_tfm)
{
  unsigned long result = 6;
  result += (a_tfm -> ec - a_tfm -> bc + 1);
  result += a_tfm -> wlenheader;
  result += a_tfm -> nwidths;
  result += a_tfm -> nheights;
  result += a_tfm -> ndepths;
  result += a_tfm -> nitcor;
  result += a_tfm -> nlig;
  result += a_tfm -> nkern;
  result += a_tfm -> nextens;
  result += a_tfm -> nfonparm;
  return result;
}

static SIGNED_QUAD sum_of_ofm_sizes (struct a_tfm *a_tfm)
{
  unsigned long result = 14;
  result += 2*(a_tfm -> ec - a_tfm -> bc + 1);
  result += a_tfm -> wlenheader;
  result += a_tfm -> nwidths;
  result += a_tfm -> nheights;
  result += a_tfm -> ndepths;
  result += a_tfm -> nitcor;
  result += 2*(a_tfm -> nlig);
  result += a_tfm -> nkern;
  result += 2*(a_tfm -> nextens);
  result += a_tfm -> nfonparm;
  return result;
}


static void get_sizes (FILE *tfm_file, SIGNED_QUAD tfm_file_size,
		       struct a_tfm *a_tfm)
{
  a_tfm -> wlenfile = get_unsigned_pair (tfm_file);
  a_tfm -> wlenheader = get_unsigned_pair (tfm_file);
  a_tfm -> bc = get_unsigned_pair (tfm_file);
  a_tfm -> ec = get_unsigned_pair (tfm_file);
  if (a_tfm -> ec < a_tfm -> bc) {
    ERROR ("TFM file error (ec < bc)\n");
  }
  a_tfm -> nwidths = get_unsigned_pair (tfm_file);
  a_tfm -> nheights = get_unsigned_pair (tfm_file);
  a_tfm -> ndepths = get_unsigned_pair (tfm_file);
  a_tfm -> nitcor = get_unsigned_pair (tfm_file);
  a_tfm -> nlig = get_unsigned_pair (tfm_file);
  a_tfm -> nkern = get_unsigned_pair (tfm_file);
  a_tfm -> nextens = get_unsigned_pair (tfm_file);
  a_tfm -> nfonparm = get_unsigned_pair (tfm_file);
  if (tfm_debug) {
    fprintf (stderr, "\nComputed size (words)%d\n", sum_of_tfm_sizes (a_tfm));
    fprintf (stderr, "Stated size (words)%ld\n", a_tfm -> wlenfile);
    fprintf (stderr, "Actual size (bytes)%ld\n", tfm_file_size);
  }
  if ( a_tfm -> wlenfile != tfm_file_size/4 ||
       sum_of_tfm_sizes (a_tfm) != a_tfm -> wlenfile) {
    if (tfm_file_size/4 > a_tfm -> wlenfile) {
      fprintf (stderr, "\nHmm.  A TFM file is larger than it says it is!");
      fprintf (stderr, "\nProceeding nervously...\n");
    } else {
      ERROR ("TFM file problem.  Table sizes don't agree.\n");
    }
  }
  return;
}

static int ofm_get_sizes (FILE *ofm_file,  UNSIGNED_QUAD ofm_file_size,
			   struct a_tfm *a_tfm)
{
  SIGNED_QUAD level;
  level = get_signed_quad (ofm_file);
  a_tfm -> wlenfile = get_signed_quad (ofm_file);
  a_tfm -> wlenheader = get_signed_quad (ofm_file);
  a_tfm -> bc = get_signed_quad (ofm_file);
  a_tfm -> ec = get_signed_quad (ofm_file);
  if (a_tfm -> ec < a_tfm -> bc) {
    ERROR ("OFM file error (ec < bc)\n");
  }
  a_tfm -> nwidths = get_signed_quad (ofm_file);
  a_tfm -> nheights = get_signed_quad (ofm_file);
  a_tfm -> ndepths = get_signed_quad (ofm_file);
  a_tfm -> nitcor = get_signed_quad (ofm_file);
  a_tfm -> nlig = get_signed_quad (ofm_file);
  a_tfm -> nkern = get_signed_quad (ofm_file);
  a_tfm -> nextens = get_signed_quad (ofm_file);
  a_tfm -> nfonparm = get_signed_quad (ofm_file);
  a_tfm -> font_direction = get_signed_quad (ofm_file);
  if (a_tfm->font_direction) {
    fprintf (stderr, "Warning:  I may be interpreting a font direction incorrectly.\n");
  }
  if (level == 0) {
    if (a_tfm -> wlenfile != ofm_file_size/4 ||
	sum_of_ofm_sizes (a_tfm) != a_tfm -> wlenfile) {
      ERROR ("OFM file problem.  Table sizes don't agree.\n");
    }
    if (level == 0 && tfm_debug) {
      fprintf (stderr, "Computed size (words)%ld\n", sum_of_ofm_sizes (a_tfm));
      fprintf (stderr, "Stated size (words)%ld\n", a_tfm -> wlenfile);
      fprintf (stderr, "Actual size (bytes)%ld\n", ofm_file_size);
    }
  } else if (level == 1) {
    a_tfm -> nco = get_signed_quad (ofm_file);
    a_tfm -> ncw = get_signed_quad (ofm_file);
    a_tfm -> npc = get_signed_quad (ofm_file);
    seek_absolute (ofm_file, 4*(a_tfm -> nco));
  } else {
    ERROR ("Can't handle OFM files with level > 1");
  }
  return (int) (level);
}

static void dump_sizes (struct a_tfm *a_tfm)
{
  fprintf (stderr, "\nwlenfile: %ld, ", a_tfm -> wlenfile);
  fprintf (stderr, "wlenheader: %ld\n", a_tfm -> wlenheader);
  fprintf (stderr, "bc: %ld, ", a_tfm -> bc);
  fprintf (stderr, "ec: %ld, ", a_tfm -> ec);
  fprintf (stderr, "nwidths: %ld, ", a_tfm -> nwidths);
  fprintf (stderr, "nheights: %ld, ", a_tfm -> nheights);
  fprintf (stderr, "ndepths: %ld\n", a_tfm -> ndepths);
  fprintf (stderr, "nitcor: %ld, ", a_tfm -> nitcor);
  fprintf (stderr, "nlig: %ld, ", a_tfm -> nlig);
  fprintf (stderr, "nkern: %ld, ", a_tfm -> nkern);
  fprintf (stderr, "nextens: %ld, ", a_tfm -> nextens);
  fprintf (stderr, "nfonparm: %ld\n", a_tfm -> nfonparm);
  return;
}


static void get_fix_word_array (FILE *tfm_file, SIGNED_QUAD *a_word,
				SIGNED_QUAD length)
{
  unsigned i;
  for (i=0; i< length; i++) {
    a_word[i] = get_signed_quad (tfm_file);
  }
  return;
}

static void get_unsigned_quad_array (FILE *tfm_file, UNSIGNED_QUAD *a_word,
				     SIGNED_QUAD length)
{
  unsigned i;
  for (i=0; i< length; i++) {
    a_word[i] = get_unsigned_quad (tfm_file);
  }
  return;
}

static void do_fix_word_array (FILE *tfm_file, SIGNED_QUAD **a, SIGNED_QUAD len)
{
  if (len != 0) {
    *a = NEW (len, SIGNED_QUAD);
    get_fix_word_array (tfm_file, *a, len);
  } else
    *a = NULL;
  return;
}

static void do_unsigned_quad_array (FILE *tfm_file, UNSIGNED_QUAD **a, UNSIGNED_PAIR len)
{
  if (len != 0) {
    *a = NEW (len, UNSIGNED_QUAD);
    get_unsigned_quad_array (tfm_file, *a, len);
  } else
    *a = NULL;
  return;
}
static void unpack_widths(struct a_tfm *a_tfm)
{
  int i;
  UNSIGNED_QUAD charinfo;
  UNSIGNED_PAIR width_index;
  a_tfm -> unpacked_widths = NEW (256, fixword);
  for (i=0; i<256; i++) {
    (a_tfm ->unpacked_widths)[i] = 0;
  }
  for (i=(a_tfm->bc); i<=(a_tfm->ec); i++ ) {
    charinfo = (a_tfm->char_info)[i-(a_tfm->bc)];
    width_index = (charinfo / 16777216ul);
    (a_tfm->unpacked_widths)[i] = (a_tfm->width)[width_index];
  }
  return;
}

static void unpack_heights(struct a_tfm *a_tfm)
{
  int i;
  UNSIGNED_QUAD charinfo;
  UNSIGNED_PAIR height_index;
  a_tfm -> unpacked_heights = NEW (256, fixword);
  for (i=0; i<256; i++) {
    (a_tfm ->unpacked_heights)[i] = 0;
  }
  for (i=(a_tfm->bc); i<=(a_tfm->ec); i++ ) {
    charinfo = (a_tfm->char_info)[i-(a_tfm->bc)];
    height_index = (charinfo / 0x100000ul) & 0xf;
    (a_tfm->unpacked_heights)[i] = (a_tfm->height)[height_index];
  }
  return;
}

static void unpack_depths(struct a_tfm *a_tfm)
{
  int i;
  UNSIGNED_QUAD charinfo;
  UNSIGNED_PAIR depth_index;
  a_tfm -> unpacked_depths = NEW (256, fixword);
  for (i=0; i<256; i++) {
    (a_tfm ->unpacked_depths)[i] = 0;
  }
  for (i=(a_tfm->bc); i<=(a_tfm->ec); i++ ) {
    charinfo = (a_tfm->char_info)[i-(a_tfm->bc)];
    depth_index = (charinfo / 0x10000ul) & 0xf;
    (a_tfm->unpacked_depths)[i] = (a_tfm->depth)[depth_index];
  }
  return;
}

static void get_arrays (FILE *tfm_file, struct a_tfm *a_tfm)
{
  if (tfm_debug) fprintf (stderr, "Reading %ld word header\n",
			  a_tfm->wlenheader);
  do_fix_word_array (tfm_file, &(a_tfm -> header), a_tfm -> wlenheader);
  if (tfm_debug) fprintf (stderr, "Reading %ld char_infos\n",
			  (a_tfm->ec)-(a_tfm->bc)+1);
  do_unsigned_quad_array (tfm_file, &(a_tfm -> char_info), (a_tfm->ec)-(a_tfm->bc)+1);
  if (tfm_debug) fprintf (stderr, "Reading %ld widths\n",
			  a_tfm -> nwidths);
  do_fix_word_array (tfm_file, &(a_tfm -> width), a_tfm -> nwidths);
  if (tfm_debug) fprintf (stderr, "Reading %ld heights\n",
			  a_tfm -> nheights);
  do_fix_word_array (tfm_file, &(a_tfm -> height), a_tfm -> nheights);
  if (tfm_debug) fprintf (stderr, "Reading %ld depths\n",
			  a_tfm -> ndepths);
  do_fix_word_array (tfm_file, &(a_tfm -> depth), a_tfm -> ndepths);
  unpack_widths (a_tfm);
  unpack_heights (a_tfm);
  unpack_depths (a_tfm);
  return;
}

static void do_ofm_zero_char_info (FILE *tfm_file, struct a_tfm *a_tfm)
{
  unsigned i;
  UNSIGNED_QUAD num_chars;
  num_chars = a_tfm->ec - a_tfm->bc + 1;
  if (num_chars != 0) {
    a_tfm -> width_index = NEW (num_chars, UNSIGNED_PAIR);
    a_tfm -> height_index = NEW (num_chars, UNSIGNED_BYTE);
    a_tfm -> depth_index = NEW (num_chars, UNSIGNED_BYTE);
    a_tfm -> unpacked_widths = NEW (a_tfm->bc+num_chars, fixword);
    a_tfm -> unpacked_heights = NEW (a_tfm->bc+num_chars, fixword);
    a_tfm -> unpacked_depths = NEW (a_tfm->bc+num_chars, fixword);
  }
  for (i=0; i<num_chars; i++) {
    (a_tfm->width_index)[i] = get_unsigned_pair (tfm_file);
    (a_tfm->height_index)[i] = get_unsigned_byte (tfm_file);
    (a_tfm->depth_index)[i] = get_unsigned_byte (tfm_file);
    /* Ignore remaining quad */
    get_unsigned_quad (tfm_file);
  }
}

static void do_ofm_one_char_info (FILE *tfm_file, struct a_tfm *a_tfm)
{
  UNSIGNED_QUAD i;
  UNSIGNED_QUAD num_char_infos, char_infos_read;
  UNSIGNED_QUAD num_chars;
  UNSIGNED_QUAD char_info_size;
  char_info_size = 3 + (a_tfm->npc/2);
  num_char_infos = (a_tfm -> ncw) / char_info_size;
  num_chars = (a_tfm->ec - a_tfm ->bc) + 1;
  if (tfm_debug)
    fprintf (stderr, "\nReading %ld level 1 chars\n", num_chars);
  if (num_chars != 0) {
    a_tfm -> width_index = NEW (num_chars, UNSIGNED_PAIR);
    a_tfm -> height_index = NEW (num_chars, UNSIGNED_BYTE);
    a_tfm -> depth_index = NEW (num_chars, UNSIGNED_BYTE);
    a_tfm -> unpacked_widths = NEW (a_tfm->bc+num_chars, fixword);
    a_tfm -> unpacked_heights = NEW (a_tfm->bc+num_chars, fixword);
    a_tfm -> unpacked_depths = NEW (a_tfm->bc+num_chars, fixword);
  }
  for (i=0, char_infos_read = 0; i<num_chars && char_infos_read < num_char_infos; i++) {
    int repeats, j;
    (a_tfm->width_index)[i] = get_unsigned_pair (tfm_file);
    (a_tfm->height_index)[i] = get_unsigned_byte (tfm_file);
    (a_tfm->depth_index)[i] = get_unsigned_byte (tfm_file);
    /* Ignore next quad */
    get_unsigned_quad (tfm_file);
    repeats = get_unsigned_pair (tfm_file);
    /* Skip params */
    for (j=0; j<a_tfm->npc; j++) {
      get_unsigned_pair (tfm_file);
    }
    /* Remove word padding if necessary */
    if (ISEVEN (a_tfm->npc)){
      get_unsigned_pair (tfm_file);
    }
    char_infos_read += 1;
    if (i+repeats > num_chars)
      ERROR ("repeats causes number of characters to be exceeded");
    for (j=0; j<repeats; j++) {
      a_tfm->width_index[i+j+1] = a_tfm->width_index[i];
      a_tfm->height_index[i+j+1] = a_tfm->height_index[i];
      a_tfm->depth_index[i+j+1] = a_tfm->depth_index[i];
    }
    /* Skip ahead because we have already handled repeats */
    i += repeats;
  }
  if (tfm_debug) {
    fprintf (stderr, "\npackets read = %ld/%ld\n", char_infos_read,
	     num_char_infos);
    fprintf (stderr, "\ncharacters defined = %ld/%ld\n", i, num_chars);
  }
}

static void ofm_unpack_arrays (struct a_tfm *a_tfm, UNSIGNED_QUAD num_chars)
{
  unsigned i;
  for (i=0; i<num_chars; i++) {
    (a_tfm->unpacked_widths)[a_tfm->bc+i] = (a_tfm->width)[(a_tfm->width_index)[i]];
    (a_tfm->unpacked_heights)[a_tfm->bc+i] = (a_tfm->height)[(a_tfm->height_index)[i]];
    (a_tfm->unpacked_depths)[a_tfm->bc+i] = (a_tfm->depth)[(a_tfm->depth_index)[i]];
  }
}

static void ofm_get_arrays (FILE *tfm_file, struct a_tfm *a_tfm, int level)
{
  switch (level) {
  case 0:
    if (tfm_debug) fprintf (stderr, "Reading %ld word header\n",
			    a_tfm->wlenheader);
    do_fix_word_array (tfm_file, &(a_tfm -> header), a_tfm ->
		       wlenheader);
    if (tfm_debug) fprintf (stderr, "Reading %ld char_infos\n",
			    (a_tfm->ec)-(a_tfm->bc)+1);
    do_ofm_zero_char_info (tfm_file, a_tfm);
    break;
  case 1:
    if (tfm_debug) fprintf (stderr, "Reading %ld char_infos words\n",
			    a_tfm->ncw);
    do_ofm_one_char_info (tfm_file, a_tfm);
    break;
  default:
    ERROR ("level != 0 or 1 in ofm_get_arrays()");
  }
  if (tfm_debug) fprintf (stderr, "Reading %ld widths\n",
			  a_tfm -> nwidths);
  do_fix_word_array (tfm_file, &(a_tfm -> width), a_tfm -> nwidths);
  if (tfm_debug) fprintf (stderr, "Reading %ld heights\n",
			  a_tfm -> nheights);
  do_fix_word_array (tfm_file, &(a_tfm -> height), a_tfm -> nheights);
  if (tfm_debug) fprintf (stderr, "Reading %ld depths\n",
			  a_tfm -> ndepths);
  do_fix_word_array (tfm_file, &(a_tfm -> depth), a_tfm -> ndepths);
  ofm_unpack_arrays (a_tfm, (a_tfm->ec)-(a_tfm->bc)+1);
  return;
}

static void get_ofm (FILE *ofm_file, UNSIGNED_QUAD ofm_file_size,
		     struct a_tfm *a_tfm)
{
  int level;
  level = ofm_get_sizes (ofm_file, ofm_file_size, a_tfm);
  ofm_get_arrays (ofm_file, a_tfm, level);
  return;
}

static void get_tfm (FILE *tfm_file, UNSIGNED_QUAD tfm_file_size,
		     struct a_tfm *a_tfm)
{
  get_sizes (tfm_file, tfm_file_size, a_tfm);
  get_arrays (tfm_file, a_tfm);
  return;
}

/* External Routine */

int tfm_open (const char *tfm_name)
{
  FILE *tfm_file;
  int i;
  UNSIGNED_QUAD tfm_file_size;
  char *full_tfm_file_name;
  for (i=0; i<numtfms; i++) {
    if (!strcmp (tfm_name, tfm[i].tex_name))
      break;
  }
  if (i == numtfms) { /* Name hasn't already been loaded */
    if ((full_tfm_file_name = kpse_find_tfm (tfm_name))) {
      tfms_need (numtfms+1);
      a_tfm_init (tfm+numtfms);
      if (!(tfm_file = MFOPEN (full_tfm_file_name, FOPEN_RBIN_MODE))) {
	fprintf (stderr, "\n%s: ", tfm_name);
	ERROR ("Specified TFM file cannot be opened");
      }
      if (tfm_verbose == 1)
	fprintf (stderr, "(TFM:%s", tfm_name);
      if (tfm_verbose > 1)
	fprintf (stderr, "(TFM:%s", full_tfm_file_name);
      if ((tfm_file_size = file_size(tfm_file)) < 24) {
	ERROR ("TFM file too small to be a valid file\n");
      }
      get_tfm (tfm_file, tfm_file_size, &tfm[numtfms]);
#ifdef HAVE_OMEGA_FORMATS       
    } else if ((full_tfm_file_name = kpse_find_ofm (tfm_name))) {
      tfms_need (numtfms+1);
      a_tfm_init (tfm+numtfms);
      if (!(tfm_file = MFOPEN (full_tfm_file_name, FOPEN_RBIN_MODE))) {
	fprintf (stderr, "\n%s:  ", tfm_name);
	ERROR ("OFM file cannot be opened");
      }
      if (tfm_verbose == 1)
	fprintf (stderr, "(OFM:%s", tfm_name);
      if (tfm_verbose > 1)
	fprintf (stderr, "(OFM:%s", full_tfm_file_name);
      if ((tfm_file_size = file_size(tfm_file)) < 24) {
	ERROR ("OFM file too small to be a valid file\n");
      }
      get_ofm (tfm_file, tfm_file_size, &tfm[numtfms]);
#endif       
    } else {
      fprintf (stderr, "\n%s:  ", tfm_name);
      ERROR ("Unable to find a TFM or OFM file");
    }
    tfm[numtfms].tex_name = NEW (strlen(tfm_name)+1, char);
    strcpy (tfm[numtfms].tex_name, tfm_name);
    MFCLOSE (tfm_file);
    if (tfm_verbose) 
      fprintf (stderr, ")");
    if (tfm_verbose>3) {
      dump_sizes (&tfm[numtfms]);
    }
    return numtfms++;
  } else { /* Name has been loaded before */
    return i;
  }
}

void tfm_close_all(void)
{
  int i;
  for (i=0; i<numtfms; i++) {
    if (tfm[i].header)
      RELEASE (tfm[i].header);
    if (tfm[i].char_info)
      RELEASE (tfm[i].char_info);
    if (tfm[i].width)
      RELEASE (tfm[i].width);
    if (tfm[i].height)
      RELEASE (tfm[i].height);
    if (tfm[i].depth)
      RELEASE (tfm[i].depth);
    RELEASE (tfm[i].tex_name);
    RELEASE (tfm[i].unpacked_widths);
    RELEASE (tfm[i].unpacked_heights);
    RELEASE (tfm[i].unpacked_depths);
    if (tfm[i].width_index)
      RELEASE (tfm[i].width_index);
    if (tfm[i].height_index)
      RELEASE (tfm[i].height_index);
    if (tfm[i].depth_index)
      RELEASE (tfm[i].depth_index);
  }
  if (tfm)
    RELEASE (tfm);
}

/* tfm_get_width returns the width of the font
   as a (double) fraction of the design size */
double tfm_get_width (int font_id, UNSIGNED_QUAD ch)
{
  if (tfm[font_id].unpacked_widths && ch <= tfm[font_id].ec)
    return (double) (tfm[font_id].unpacked_widths)[ch] / FWBASE;
  else return 0.0;
}

double tfm_get_height (int font_id, UNSIGNED_QUAD ch)
{
  if (tfm[font_id].unpacked_heights && ch <= tfm[font_id].ec)
    return (double) (tfm[font_id].unpacked_heights)[ch] / FWBASE;
  else return 0.0;
}

double tfm_get_depth (int font_id, UNSIGNED_QUAD ch)
{
  if (tfm[font_id].unpacked_depths && ch <= tfm[font_id].ec)
    return (tfm[font_id].unpacked_depths)[ch]/FWBASE;
  else return 0.0;
}

fixword tfm_get_fw_width (int font_id, UNSIGNED_QUAD ch)
{
  if (tfm[font_id].unpacked_widths && ch <= tfm[font_id].ec) {
    return (tfm[font_id].unpacked_widths)[ch];
  }
  return 0;
}

fixword tfm_get_fw_height (int font_id, UNSIGNED_QUAD ch)
{
  if (tfm[font_id].unpacked_heights && ch <= tfm[font_id].ec)
    return (tfm[font_id].unpacked_heights)[ch];
  return 0;
}

fixword tfm_get_fw_depth (int font_id, UNSIGNED_QUAD ch)
{
  if (tfm[font_id].unpacked_depths && ch <= tfm[font_id].ec)
    return (tfm[font_id].unpacked_depths)[ch];
  return 0;
}

fixword tfm_string_width (int font_id, unsigned char *s, unsigned len)
{
  fixword result = 0;
  unsigned i;
  if (tfm[font_id].unpacked_widths) 
    for (i=0; i<len; i++) {
      if (s[i] <= tfm[font_id].ec)
	result += tfm[font_id].unpacked_widths[s[i]];
    }
  return result;
}

fixword tfm_string_depth (int font_id, unsigned char *s, unsigned len)
{
  fixword result = 0;
  unsigned i;
  if (tfm[font_id].unpacked_depths) 
    for (i=0; i<len; i++) {
      if (s[i] <= tfm[font_id].ec)
	result = MAX(result, tfm[font_id].unpacked_depths[s[i]]);
    }
  return result;
}

fixword tfm_string_height (int font_id, unsigned char *s, unsigned len)
{
  fixword result = 0;
  unsigned i;
  if (tfm[font_id].unpacked_heights) 
    for (i=0; i<len; i++) {
      if (s[i] <= tfm[font_id].ec)
	result = MAX(result, tfm[font_id].unpacked_heights[s[i]-tfm[font_id].bc]);
    }
  return result;
}

UNSIGNED_PAIR tfm_get_firstchar (int font_id)
{
  return tfm[font_id].bc;
}

UNSIGNED_PAIR tfm_get_lastchar (int font_id)
{
  return tfm[font_id].ec;
}

double tfm_get_design_size (int font_id)
{
  return ((tfm[font_id].header))[1]/FWBASE*(72.0/72.27);
}


double tfm_get_max_width (int font_id)
{
  SIGNED_QUAD max = 0;
  int i;
  for (i=0; i<tfm[font_id].nwidths; i++) {
    if ((tfm[font_id].width)[i] > max)
      max = (tfm[font_id].width)[i];
  }
  return (max/FWBASE);
}

int tfm_is_fixed_width (int font_id)
{
  /* We always have two widths since width[0] = 0.
     A fixed width font will have width[1] = something
     and not have any other widths */
  return (tfm[font_id].nwidths == 2);
}

double tfm_get_max_height (int font_id)
{
  SIGNED_QUAD max = 0;
  int i;
  for (i=0; i<tfm[font_id].nheights; i++) {
    if ((tfm[font_id].height)[i] > max)
      max = (tfm[font_id].height)[i];
  }
  return (max/FWBASE);
}

double tfm_get_max_depth (int font_id)
{
  SIGNED_QUAD max = 0;
  int i;
  for (i=0; i<tfm[font_id].ndepths; i++) {
    if ((tfm[font_id].depth)[i] > max)
      max = (tfm[font_id].depth)[i];
  }
  return (max/FWBASE);
}


==> dvipdfm/tfm.h <==
/*  $Header$

    This is dvipdfm, a DVI to PDF translator.
    Copyright (C) 1998, 1999 by Mark A. Wicks

    This program is free software; you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation; either version 2 of the License, or
    (at your option) any later version.

    This program is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with this program; if not, write to the Free Software
    Foundation, Inc., 59 Temple Place, Suite 330, Boston, MA  02111-1307  USA
    
    The author may be contacted via the e-mail address

	mwicks@kettering.edu
*/

	
#ifndef TFM_H

#define TFM_H

#include "numbers.h"

extern void tfm_set_verbose(void);
extern void tfm_set_debug(void);

extern int tfm_open(const char * tex_font_name);
extern void tfm_close_all (void);

extern double tfm_get_width (int font_id, UNSIGNED_QUAD ch);
extern double tfm_get_height (int font_id, UNSIGNED_QUAD ch);
extern double tfm_get_depth (int font_id, UNSIGNED_QUAD ch);
extern fixword tfm_get_fw_width (int font_id, UNSIGNED_QUAD ch);
extern fixword tfm_get_fw_height (int font_id, UNSIGNED_QUAD ch);
extern fixword tfm_get_fw_depth (int font_id, UNSIGNED_QUAD ch);
extern fixword tfm_string_width (int font_id, unsigned char *s,
				 unsigned len);
extern fixword tfm_string_depth (int font_id, unsigned char *s,
				 unsigned len);
extern fixword tfm_string_height (int font_id, unsigned char *s,
				  unsigned len);
extern double tfm_get_space (int font_id);
extern double tfm_get_it_slant (int font_id);
extern double tfm_get_x_height (int font_id);

extern UNSIGNED_PAIR tfm_get_firstchar (int font_id);
extern UNSIGNED_PAIR tfm_get_lastchar (int font_id);

extern double tfm_get_design_size (int font_id);
extern double tfm_get_max_height (int font_id);
extern double tfm_get_max_width (int font_id);
extern int tfm_is_fixed_width (int font_id);
extern double tfm_get_max_depth (int font_id);

#endif /* TFM_H */


==> dvipdfm/thumbnail.c <==
/*  $Header$

    This is dvipdfm, a DVI to PDF translator.
    Copyright (C) 1998, 1999 by Mark A. Wicks

    This program is free software; you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation; either version 2 of the License, or
    (at your option) any later version.

    This program is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with this program; if not, write to the Free Software
    Foundation, Inc., 59 Temple Place, Suite 330, Boston, MA  02111-1307  USA
    
    The author may be contacted via the e-mail address

	mwicks@kettering.edu
*/

#include <stdio.h>
#include <stdlib.h>
#include <kpathsea/c-ctype.h>
#include "system.h"
#include "config.h"
#include "mfileio.h"
#include "mem.h"
#include "pdfobj.h"
#include "thumbnail.h"

#ifdef HAVE_LIBPNG
#include <png.h>
#include "pngimage.h"

#define TMP "/tmp"

static char *guess_name (const char *thumb_filename)
{
  /* Build path name for anticipated thumbnail image */
  char *tmpdir, *tmpname;
  if (!(tmpdir = getenv ("TMP")) &&
      !(tmpdir = getenv ("TEMP"))) 
    tmpdir = TMP;
  tmpname = NEW (strlen(tmpdir)+strlen(thumb_filename)+strlen(DIR_SEP_STRING)+1,
		 char);
  strcpy (tmpname, tmpdir);
  if (!IS_DIR_SEP (tmpname[strlen(tmpname)-1])) {
    strcat (tmpname, DIR_SEP_STRING);
  }
  strcat (tmpname, thumb_filename);
  return tmpname;
}

static char thumbnail_remove_opt = 0;
void thumb_remove(void)
{
  thumbnail_remove_opt = 1;
}

static unsigned char sigbytes[4];

pdf_obj *do_thumbnail (const char *thumb_filename) 
{
  pdf_obj *image_stream = NULL, *image_ref = NULL;
  int found_in_cwd = 0;
  FILE *thumb_file;
  char *guess_filename = NULL;
  guess_filename = guess_name (thumb_filename);
  if ((thumb_file = MFOPEN (thumb_filename, FOPEN_RBIN_MODE))) {
    found_in_cwd = 1;
  } else if (!(thumb_file = MFOPEN (guess_filename, FOPEN_RBIN_MODE))) {
    fprintf (stderr, "\nNo thumbnail file\n");
    return NULL;
  }
  if (fread (sigbytes, 1, sizeof(sigbytes), thumb_file) !=
      sizeof(sigbytes) ||
      (!png_check_sig (sigbytes, sizeof(sigbytes)))) {
    fprintf (stderr, "\nThumbnail not a png file! Skipping\n");
    return NULL;
  }
  rewind (thumb_file);

  if ((image_stream = start_png_image (thumb_file, NULL))) {
    image_ref = pdf_ref_obj (image_stream);
    pdf_release_obj (image_stream);
  } else {
    image_ref = NULL;
  }
  if (thumbnail_remove_opt && found_in_cwd) 
    remove (thumb_filename);
  else if (thumbnail_remove_opt)
    remove (guess_filename);
  if (guess_filename)
    RELEASE (guess_filename);
  MFCLOSE (thumb_file);
  return image_ref;
}

#endif /* HAVE_LIBPNG */





==> dvipdfm/thumbnail.h <==
/*  $Header$

    This is dvipdfm, a DVI to PDF translator.
    Copyright (C) 1998, 1999 by Mark A. Wicks

    This program is free software; you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation; either version 2 of the License, or
    (at your option) any later version.

    This program is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with this program; if not, write to the Free Software
    Foundation, Inc., 59 Temple Place, Suite 330, Boston, MA  02111-1307  USA
    
    The author may be contacted via the e-mail address

	mwicks@kettering.edu
*/

	
#ifndef THUMBNAIL_H

#define THUMBNAIL_H

#include <stdio.h>
#include "pdfobj.h"

#include "config.h"
#ifdef HAVE_LIBPNG
extern pdf_obj *do_thumbnail (const char *thumb_filename);
extern void thumb_remove (void);
#endif

#endif /* THUMBNAIL_H */



==> dvipdfm/tpic.c <==
/*  $Header$

    This is dvipdfm, a DVI to PDF translator.
    Copyright (C) 1998, 1999 by Mark A. Wicks

    This program is free software; you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation; either version 2 of the License, or
    (at your option) any later version.

    This program is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with this program; if not, write to the Free Software
    Foundation, Inc., 59 Temple Place, Suite 330, Boston, MA  02111-1307  USA
    
    The author may be contacted via the e-mail address

	mwicks@kettering.edu
*/

#include <string.h>
#include <stdlib.h>
#include "system.h"
#include "mem.h"
#include "mfileio.h"
#include "tpic.h"
#include "pdfparse.h"
#include "pdfdoc.h"
#include "pdfdev.h"
#include "dvi.h"

/* Following "constant" converts milli-inches to
   device (in this case PDF stream) coordinates */

#define MI2DEV (0.072/pdf_dev_scale())

double pen_size = 1.0;
int fill_shape = 0;
double fill_color = 0.0; double default_fill_color = 0.5;
static struct path
{
  double x, y;
} *path = NULL;
unsigned long path_length = 0, max_path_length = 0;

static void tpic_clear_state (void) 
{
  if ((path))
    RELEASE(path);
  path = NULL;
  path_length = 0;
  max_path_length = 0;
  fill_shape = 0;
  fill_color = 0.0;
  return;
}

static void set_pen_size (char **buffer, char *end)
{
  char *number;
  skip_white (buffer, end);
  if ((number = parse_number(buffer, end))) {
    pen_size = atof (number) * MI2DEV;
    RELEASE (number);
  } else {
    dump (*buffer, end);
    fprintf (stderr, "tpic special: pn: Invalid pen size\n");
  }
}

static void set_fill_color (char **buffer, char *end)
{
  char *number;
MEM_START
  fill_shape = 1;
  fill_color = default_fill_color; 
  skip_white (buffer, end);
  if ((number = parse_number(buffer, end))) {
    fill_color = 1.0 - atof (number);
    if (fill_color > 1.0)
      fill_color = 1.0;
    if (fill_color < 0.0)
      fill_color = 0.0;
    RELEASE (number);
  }
MEM_END
}

static void add_point (char **buffer, char *end) 
{
  char *x= NULL, *y= NULL;
MEM_START
  skip_white (buffer, end);
  if (*buffer < end)
    x = parse_number (buffer, end);
  skip_white (buffer, end);
  if (*buffer < end)
    y = parse_number (buffer, end);
  if ((x) && (y)) {
    if (path_length >= max_path_length) {
      max_path_length += 256;
      path = RENEW (path, max_path_length, struct path);
    }
    path[path_length].x = atof(x)*MI2DEV;
    path[path_length].y = atof(y)*MI2DEV;
    path_length += 1;
  } else {
    dump (*buffer, end);
    fprintf (stderr, "tpic special: pa: Missing coordinate\n");
  }
  if (x) RELEASE(x);
  if (y) RELEASE(y);
MEM_END
  return;
}

static void show_path (int hidden) 
{
  int len;
  /* The semantics of a fill_color of 0.0 or 0.5 will be to use current
     painting color known to dvipdfm */
  if (fill_shape && fill_color != 0.0) {
    len = sprintf (work_buffer, " %.2f g", fill_color);
    pdf_doc_add_to_page (work_buffer, len);
  }
  if (!hidden && fill_shape) {
    pdf_doc_add_to_page (" b", 2);
  }
  if (hidden && fill_shape) {
    pdf_doc_add_to_page (" f", 2);
  }
  if (!hidden && !fill_shape)
    pdf_doc_add_to_page (" S", 2);
  if (fill_shape)
    fill_shape = 0;
  fill_color = 0.0;
  fill_shape = 0.0;
}


static void flush_path (double x_user, double y_user, int hidden,
			double dash_dot)
{
  int len;
MEM_START
  /* Make pen_size == 0 equivalent to hidden */
  if (pen_size == 0)
    hidden = 1;
  if (path_length > 1) {
    int i;
    len = sprintf (work_buffer, " q");
    pdf_doc_add_to_page (work_buffer, len);
    if (pen_size != 0.0)
      len = sprintf (work_buffer, " %.2f w", pen_size);
    pdf_doc_add_to_page (work_buffer, len);
    len = sprintf (work_buffer, " 1 J 1 j");
    pdf_doc_add_to_page (work_buffer, len);
    if (dash_dot != 0.0) {
      if (dash_dot > 0.0) {
	len = sprintf (work_buffer, " [%.1f %.1f] 0 d",
		       dash_dot*72.0, dash_dot*36.0);
      } else {
	len = sprintf (work_buffer, " [%.1f %.1f] 0 d", pen_size,
		       -dash_dot*72.0);
      }
      pdf_doc_add_to_page (work_buffer, len);
    }
    len = sprintf (work_buffer, " %.2f %.2f m",
		   x_user+path[0].x, y_user-path[0].y);
    pdf_doc_add_to_page (work_buffer, len);
    for (i=0; i<path_length; i++) {
      len = sprintf (work_buffer, " %.2f %.2f l", x_user+path[i].x, y_user-path[i].y);
      pdf_doc_add_to_page (work_buffer, len);
    } 
    show_path (hidden);
    pdf_doc_add_to_page (" Q", 2);
  } else {
    fprintf (stderr, "tpic special: fp: Not enough points!\n");
  }
  tpic_clear_state();
MEM_END
  return;
}
static void spline_path (double x_user, double y_user, double dash_dot)
{
  int len;
MEM_START
  /* Spline is meaningless for path length of less than 3 */
  if (path_length > 2) {
    int i;
    len = sprintf (work_buffer, " q 1.4 M %.2f w", pen_size);
    pdf_doc_add_to_page (work_buffer, len);
    if (dash_dot != 0.0) {
      if (dash_dot > 0.0) {
	len = sprintf (work_buffer, " [%.1f %.1f] 0 d",
		       dash_dot*72.0, dash_dot*36.0);
      } else if (dash_dot < 0.0) {
	len = sprintf (work_buffer, " [%.1f %.1f] 0 d 1 J", pen_size,
		       -dash_dot*72.0);
      }
      pdf_doc_add_to_page (work_buffer, len);
    }
    len = sprintf (work_buffer, " %.2f %.2f m",
		   x_user+path[0].x, y_user-path[0].y);
    pdf_doc_add_to_page (work_buffer, len);
    len = sprintf (work_buffer, " %.2f %.2f l",
		   x_user+0.5*(path[0].x+path[1].x), 
		   y_user-0.5*(path[0].y+path[1].y));
    pdf_doc_add_to_page (work_buffer, len);
    for (i=1; i<path_length-1; i++) {
      len = sprintf (work_buffer, " %.2f %.2f %.2f %.2f y",
		     x_user+path[i].x, y_user-path[i].y,
		     x_user+0.5*(path[i].x+path[i+1].x),
		     y_user-0.5*(path[i].y+path[i+1].y));
      pdf_doc_add_to_page (work_buffer, len);
    } 
    len = sprintf (work_buffer, " %.2f %.2f l",
		   x_user+path[path_length-1].x,
		   y_user-path[path_length-1].y);
    pdf_doc_add_to_page (work_buffer, len);
    show_path (0);
    pdf_doc_add_to_page (" Q", 2);
  } else {
    fprintf (stderr, "tpic special: sp: Not enough points!\n");
  }
  tpic_clear_state();
MEM_END
  return;
}

static void arc (char **buffer, char *end, double x_user, double
		 y_user, int hidden) 
{
  char *xcs= NULL, *ycs= NULL,
    *xrs=NULL, *yrs=NULL, *sas=NULL, *eas=NULL;
  char *save;
  double xc, yc, xr, yr, sa, ea;
MEM_START
  save = *buffer;
/* pen_size == 0 is equivalent to hidden */ 
  if (pen_size == 0)
    hidden = 1;
  if ((xcs=parse_number(buffer, end)) &&
      (ycs=parse_number(buffer, end)) &&
      (xrs=parse_number(buffer, end)) &&
      (yrs=parse_number(buffer, end)) &&
      (sas=parse_number(buffer, end)) &&
      (eas=parse_number(buffer, end))) {
    double c, s, cur_x, cur_y, inc_ang;
    double cp1_x, cp1_y, cp2_x, cp2_y;
    double new_x, new_y;
    int len, i, nsteps;
    xc=atof (xcs)*MI2DEV; yc=atof (ycs)*MI2DEV;
    xr=atof (xrs)*MI2DEV; yr=atof (yrs)*MI2DEV;
    sa=atof (sas); ea=atof (eas);
#define ROTATE(x,y,c,s) {new_x=(c)*(x)-(s)*(y);new_y=(s)*(x)+(c)*(y);x=new_x,y=new_y;}
    #define MAX_ANG_STEP 1.0
    nsteps = (int) ((ea-sa)/MAX_ANG_STEP) + 1;
    inc_ang = (ea-sa)/nsteps;
    c = cos(inc_ang); s = sin(inc_ang);
    cur_x=cos(sa); cur_y=sin(sa);
    cp1_x = cur_x - inc_ang/3.0*cur_y;
    cp1_y = cur_y + inc_ang/3.0*cur_x;
    cp2_x = cur_x + inc_ang/3.0*cur_y;
    cp2_y = cur_y - inc_ang/3.0*cur_x;
    len = sprintf (work_buffer, " q");
    pdf_doc_add_to_page (work_buffer, len);
    if (pen_size != 0.0)
      len = sprintf (work_buffer, " %.2f w", pen_size);
    pdf_doc_add_to_page (work_buffer, len);
    len = sprintf (work_buffer, " 1 J");
    pdf_doc_add_to_page (work_buffer, len);
    len = sprintf (work_buffer, " %.2f %.2f m", x_user+xr*cur_x+xc, y_user-yr*cur_y-yc);
    pdf_doc_add_to_page (work_buffer, len);
    ROTATE (cp2_x, cp2_y, c, s);
    ROTATE (cur_x, cur_y, c, s);
    for (i=0; i<nsteps; i++) {
      len = sprintf (work_buffer, " %.2f %.2f %.2f %.2f %.2f %.2f c",
		     x_user+xr*cp1_x+xc, y_user-yr*cp1_y-yc,
		     x_user+xr*cp2_x+xc, y_user-yr*cp2_y-yc,
		     x_user+xr*cur_x+xc, y_user-yr*cur_y-yc);
      pdf_doc_add_to_page (work_buffer, len);
      ROTATE (cur_x, cur_y, c, s);
      ROTATE (cp1_x, cp1_y, c, s);
      ROTATE (cp2_x, cp2_y, c, s);
    }
    show_path (hidden);
    pdf_doc_add_to_page (" Q", 2);
  } else {
    dump (save, end);
    fprintf (stderr, "tpic special: ar/ir: Error in parameters\n");
  }
  if (xcs) RELEASE(xcs);
  if (ycs) RELEASE(ycs);
  if (xrs) RELEASE(xrs);
  if (yrs) RELEASE(yrs);
  if (sas) RELEASE(sas);
  if (eas) RELEASE(eas);
MEM_END
  tpic_clear_state();
  return;
}

#define TPIC_PN 1
#define TPIC_PA 2
#define TPIC_FP 3
#define TPIC_IP 4
#define TPIC_DA 5
#define TPIC_DT 6
#define TPIC_SP 7
#define TPIC_AR 8
#define TPIC_IA 9
#define TPIC_SH 10
#define TPIC_WH 11
#define TPIC_BK 12
#define TPIC_TX 13

struct {
  char *s;
  int tpic_command;
} tpic_specials[] = {
  {"pn", TPIC_PN},
  {"pa", TPIC_PA},
  {"fp", TPIC_FP},
  {"ip", TPIC_IP},
  {"da", TPIC_DA},
  {"dt", TPIC_DT},
  {"sp", TPIC_SP},
  {"ar", TPIC_AR},
  {"ia", TPIC_IA},
  {"sh", TPIC_SH},
  {"wh", TPIC_WH},
  {"bk", TPIC_BK},
  {"tx", TPIC_TX}
};

int tpic_parse_special(char *buffer, UNSIGNED_QUAD size, double
		       x_user, double y_user)
{
  int i, tpic_command, result = 0;
  char *end = buffer + size;
  char *token;
  skip_white (&buffer, end);
  if ((token = parse_ident (&buffer, end))) {
    for (i=0; i<(sizeof(tpic_specials)/sizeof(tpic_specials[0])); i++) {
      if (!strcmp (tpic_specials[i].s, token))
	break;
    }
    RELEASE (token);
  } else
    return 0;
  if (i < sizeof(tpic_specials)/sizeof(tpic_specials[0])) {
    tpic_command = tpic_specials[i].tpic_command;
    skip_white (&buffer, end);
    result = 1;
    switch (tpic_command) {
    case TPIC_PN:
      set_pen_size (&buffer, end);
      break;
    case TPIC_PA:
      add_point (&buffer, end);
      break;
    case TPIC_FP:
      flush_path(x_user, y_user, 0, 0.0);
      break;
    case TPIC_IP: 
      flush_path(x_user, y_user, 1, 0.0);
      break;
    case TPIC_DA:
      {
	char *s;
	if ((s=parse_number(&buffer, end))) {
	  flush_path(x_user, y_user, 0, atof (s));
	  RELEASE (s);
	}
      }
      break;
    case TPIC_DT:
      {
	char *s;
	if ((s=parse_number(&buffer, end))) {
	  flush_path(x_user, y_user, 0, -atof (s));
	  RELEASE (s);
	}
      }
      break;
    case TPIC_SP:
      {
	char *s;
	if ((s=parse_number(&buffer, end)))
	  spline_path (x_user, y_user, atof (s));
	else
	  spline_path(x_user, y_user, 0.0);
	break;
      }
    case TPIC_AR:
      arc (&buffer, end, x_user, y_user, 0);
      break;
    case TPIC_IA:
      arc (&buffer, end, x_user, y_user, 1);
      break;
    case TPIC_SH:
      set_fill_color (&buffer, end);
      break;
    case TPIC_WH: 
      fill_shape = 1;
      fill_color = 1.0;
      break;
    case TPIC_BK:
      fill_shape = 1;
      fill_color = 0.0;
      break;
    case TPIC_TX: 
      fill_shape = 1;
      {
	long num = 0, den = 0;
	while (buffer++ < end) {
	  switch (*(buffer++)) {
	  case '0':
	    num += 0;
	  case '1':
	  case '2':
	  case '4':
	  case '8':
	    num += 1;
	    break;
	  case '3':
	  case '5':
	  case '6':
	  case '9':
	  case 'a':
	  case 'A':
	  case 'c':
	  case 'C':
	    num += 2;
	    break;
	  case '7':
	  case 'b':
	  case 'B':
	  case 'd':
	  case 'D':
	    num += 3;
	    break;
	  case 'f':
	  case 'F':
	    num += 4;
	    break;
	  default:
	    break;
	  }
	  den += 16;
	}
	if (den != 0) {
	  default_fill_color = 1.0 - (float) (num)/(den);
	}
	else {
	  default_fill_color = 0.5;
	}
      }
      break;
    default:
      fprintf (stderr, "Fix me, I'm broke.  This should never happen");
      exit(1);
    }
  } else {
    result = 0;
  }
  return result;
}





==> dvipdfm/tpic.h <==
/*  $Header$

    This is dvipdfm, a DVI to PDF translator.
    Copyright (C) 1998, 1999 by Mark A. Wicks

    This program is free software; you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation; either version 2 of the License, or
    (at your option) any later version.

    This program is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with this program; if not, write to the Free Software
    Foundation, Inc., 59 Temple Place, Suite 330, Boston, MA  02111-1307  USA
    
    The author may be contacted via the e-mail address

	mwicks@kettering.edu
*/

	
#ifndef _TPIC_H_

#define _TPIC_H_

#include "numbers.h"

extern int tpic_parse_special(char *buffer, UNSIGNED_QUAD size, double
		       x_user, double y_user);
#ifndef M_PI
  #define M_PI (4.0*atan(1.0))
#endif /* M_PI */

#endif  /* _TPIC_H */





==> dvipdfm/ttf.c <==
/*  $Header$

    This is dvipdfm, a DVI to PDF translator.
    Copyright (C) 1998, 1999 by Mark A. Wicks

    This program is free software; you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation; either version 2 of the License, or
    (at your option) any later version.

    This program is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with this program; if not, write to the Free Software
    Foundation, Inc., 59 Temple Place, Suite 330, Boston, MA  02111-1307  USA
    
    The author may be contacted via the e-mail address

	mwicks@kettering.edu
*/

/* This is tailored for PDF */

#include "config.h"

#ifdef HAVE_TTF_FORMATS
#include "ttf.h"

#include <stdio.h>
#include <stdlib.h>
#include <time.h>
#include "system.h"
#include "mem.h"
#include "error.h"
#include "mfileio.h"
#include "pdfobj.h"
#include "numbers.h"
#include "tfm.h"
#include "pdflimits.h"
#include "twiddle.h"
#include "encodings.h"

static unsigned char verbose = 0;

void ttf_set_verbose(void)
{
  if (verbose < 255) {
    verbose += 1;
  }
}

static char partial_enabled = 0;

void ttf_disable_partial (void)
{
  partial_enabled = 0;
}


/* Convert ttf "fixed" type to double */

#define fixed(a) ((double)((a)%0x10000L)/(double)(0x10000L)+ \
 (((a)/0x10000L) > 0x8000L? 0x10000L - ((a)/0x10000L): ((a)/0x10000L)))

/* Convert four-byte number to big endianess in a machine independent
   way */
static void convert_tag (char *tag, unsigned long u_tag)
{
  int i;
  for (i=3; i>= 0; i--) {
    tag[i] = u_tag % 256;
    u_tag /= 256;
  }
  tag[4] = 0;
}

struct table_header
{ 
  char tag[5];
  UNSIGNED_QUAD check_sum, offset, length;
  int omit;	/* If an application call sets omit=1, this table will
		   not be written to the output by ttf_build_font() */
  void *table_data;
};

struct table_directory
{
  SIGNED_QUAD version;
  UNSIGNED_PAIR num_tables, search_range,
    entry_selector, range_shift;
  struct table_header *tables;
};

static void release_directory (struct table_directory *r) 
{
  if (r && r->tables) {
    RELEASE (r->tables);
  }
  if (r)
    RELEASE (r);
}

static int put_big_endian (char *s, UNSIGNED_QUAD q, int n)
{
  int i;
  for (i=n-1; i>=0; i--) {
    s[i] = (char) q%256;
    q/=256L;
  }
  return n;
}

static unsigned max2floor(unsigned n)
/* Computes the max power of 2 <= n */
{
  int i = 1;
  while (n > 1) {
    n /= 2;
    i *= 2;
  }
  return i;
}

static unsigned log2floor(unsigned  n)
/* Computes the log2 of the max power of 2 <= n */
{
  unsigned i = 0;
  while (n > 1) {
    n /= 2;
    i += 1;
  }
  return i;
}


static char *ttf_build_font (FILE *ttf_file, struct table_directory
			     *td, long *size) 
{
  char *result, *p;
  long font_size = 0, offset = 0;
  int i, num_kept_tables = 0, new_search_range;
  for (i=0; i<(td->num_tables); i++) {
    if (!(td->tables)[i].omit) {
      font_size += (td->tables[i].length);
      num_kept_tables += 1;
    }
  }
  font_size += (td->num_tables)*16; /* 16 bytes per table entry */
  font_size += 12; /* 12 bytes for the directory */
  *size = font_size;
  result = NEW (font_size, char);
  p = result;
  { /* Header */
    p += put_big_endian (p, td->version, 4);
    p += put_big_endian (p, num_kept_tables, 2);
    new_search_range = max2floor(num_kept_tables) * 16;
    p += put_big_endian (p, new_search_range, 2);
    p += put_big_endian (p, log2floor(num_kept_tables), 2);
    p += put_big_endian (p, num_kept_tables*16-new_search_range, 2);
  }
  /* Computer start of actual tables (after headers) */
  offset = 12 + 16 * num_kept_tables;
  for (i=0; i<(td->num_tables); i++) {
    if (!(td->tables)[i].omit) {
      p += sprintf (p, "%4s", (td->tables)[i].tag);
      p += put_big_endian (p, (td->tables)[i].check_sum, 4);
      p += put_big_endian (p, offset, 4);
      p += put_big_endian (p, (td->tables)[i].length, 4);
      /* Be careful here.  Offset to the right place in the file
	 using the old offset and read the data into the right
	 place in the buffer using the new offset */
      seek_absolute (ttf_file, (td->tables)[i].offset);
      fread (result+offset, (td->tables)[i].length, sizeof(char), ttf_file);
      /* Set offset for next table */
      offset += (td->tables)[i].length;
      if (offset > font_size )
	ERROR ("Uh oh");
    }
  }
  return result;
}


static struct table_directory *read_directory(FILE *ttf_file)
{
  unsigned long i;
  struct table_directory *td = NEW (1, struct table_directory);
  rewind (ttf_file);
  td -> version = get_unsigned_quad(ttf_file);
  td -> num_tables = get_unsigned_pair (ttf_file);
  td -> search_range = get_unsigned_pair (ttf_file);
  td -> entry_selector = get_unsigned_pair (ttf_file);
  td -> range_shift = get_unsigned_pair (ttf_file);
  if (verbose > 3) {
    fprintf (stdout, "File Header\n");
    fprintf (stdout, "\tVersion: %.5f\n", fixed(td -> version));
    fprintf (stdout, "\tNumber of tables: %d\n",
	     td -> num_tables);
    fprintf (stdout, "\tSearch Range: %d\n", td -> search_range);
    fprintf (stdout, "\tEntry Selector: %d\n",
	     td -> entry_selector);
    fprintf (stdout, "\tRange Shift: %d\n",
	     td -> range_shift);
  }
  td->tables = NEW (td -> num_tables, struct table_header);
  for (i=0; i < td->num_tables; i++) {
    unsigned long u_tag;
    if (verbose > 3) {
      fprintf (stdout, "New Table\n");
    }
    u_tag = get_unsigned_quad (ttf_file);
    convert_tag ((td->tables)[i].tag, u_tag);
    (td->tables)[i].check_sum = get_unsigned_quad (ttf_file);
    (td->tables)[i].offset = get_unsigned_quad (ttf_file);
    (td->tables)[i].length = get_unsigned_quad (ttf_file);
    if (verbose) {
      fprintf (stdout, "\tTag: %4s\n", (td->tables)[i].tag);
      fprintf (stdout, "\tChecksum: %lx\n", (td->tables)[i].check_sum);
      fprintf (stdout, "\tOffset: %lx\n", (td->tables)[i].offset);
      fprintf (stdout, "\tLength: %lx\n", (td->tables)[i].length);
    }
    (td->tables)[i].omit = 0;
    (td->tables)[i].table_data = NULL;
  }
  return td;
}

static int find_table_index (struct table_directory *td, char *tag)
{
  int result, i;
  for (i=0; i < td->num_tables; i++) {
    if (!strncmp ((td->tables)[i].tag, tag, 4)) {
      break;
    }
  }
  if (i < td-> num_tables)
    result = i;
  else 
    result = -1;
  return result;
}


static long find_table_pos (FILE *ttf_file, struct table_directory *td, char *tag) 
{
  int i;
  long result = -1;
  if ((i=find_table_index (td, tag)) >= 0) {
    result = (td->tables)[i].offset;
  }
  return result;
}

static struct post_header
{
  UNSIGNED_QUAD format;
  UNSIGNED_QUAD italicAngle;
  SIGNED_PAIR underlinePosition;
  SIGNED_PAIR underlineThickness;
  UNSIGNED_QUAD isFixedPitch;
} post_header;

void read_post_table(FILE *ttf_file, struct table_directory *td)
{
  long post_offset = find_table_pos (ttf_file, td, "post");
  seek_absolute (ttf_file, post_offset);
  if (verbose > 3) {
    fprintf (stdout, "Table type: post\n");
    fprintf (stderr, "post table @ %ld\n", post_offset);
  }
  post_header.format = get_unsigned_quad(ttf_file);
  post_header.italicAngle = get_unsigned_quad (ttf_file);
  post_header.underlinePosition = get_signed_pair (ttf_file);
  post_header.underlineThickness = get_signed_pair (ttf_file);
  post_header.isFixedPitch = get_unsigned_quad (ttf_file);
  if (verbose > 3) {
    fprintf (stdout, "\tVersion: %f(%lx)\n",
	     fixed(post_header.format),
	     post_header.format);
    fprintf (stdout, "\tItalic Angle: %f\n",
	     fixed(post_header.italicAngle));
    fprintf (stdout, "\tUnderline Position: %d\n",
	     post_header.underlinePosition);
    fprintf (stdout, "\tUnderline Thickness: %d\n",
	     post_header.underlineThickness);
    fprintf (stdout, "\tIs Fixed Pitch?: %ld\n",
	     post_header.isFixedPitch);
  }
  return;
}

struct horz_header
{
  UNSIGNED_QUAD version;
  SIGNED_PAIR ascender, descender, line_gap;
  UNSIGNED_PAIR advanceWidthMax;
  SIGNED_PAIR minLeftSideBearing, minRightSideBearing, xMaxExtent;
  SIGNED_PAIR caretSlopeRise, caretSlopeRun;
  UNSIGNED_PAIR numberOfHMetrics;
} horz_header;

void read_hhea_table (FILE *ttf_file)
{
  horz_header.version = get_unsigned_quad(ttf_file);
  horz_header.ascender = get_signed_pair (ttf_file);
  horz_header.descender = get_signed_pair (ttf_file);
  horz_header.line_gap = get_signed_pair (ttf_file);
  if (verbose > 3) {
    fprintf (stdout, "Table type: hhea\n");
    fprintf (stdout, "\tVersion: %f\n", fixed(horz_header.version));
    fprintf (stdout, "\tAscender: %d\n", horz_header.ascender);
    fprintf (stdout, "\tDescender: %d\n", horz_header.descender);
    fprintf (stdout, "\tLine Gap: %d\n", horz_header.line_gap);
  }
}


struct font_header 
{
  double version, revision;
  UNSIGNED_QUAD check_sum;
  UNSIGNED_QUAD magic;
  UNSIGNED_PAIR flags, units_per_em;
  SIGNED_PAIR xMin, yMin, xMax, yMax;
  UNSIGNED_PAIR style, minsize;
  SIGNED_PAIR fontDirectionHint, indexToLocFormat;
  SIGNED_PAIR glyphDataFormat;
};

struct font_header *read_head_table(FILE *ttf_file, struct table_directory *td)
{
  struct font_header *r;
  int i;
  unsigned long fw;
  long head_offset = find_table_pos (ttf_file, td, "head");
  seek_absolute (ttf_file, head_offset);
  r = NEW (1, struct font_header);
  fw = get_unsigned_quad(ttf_file);
  (r->version) = fixed(fw);
  fw = get_unsigned_quad(ttf_file);
  (r->revision) = fixed(fw);
  r->check_sum = get_unsigned_quad(ttf_file);
  r->magic = get_unsigned_quad(ttf_file);
  r->flags = get_unsigned_pair(ttf_file);
  r->units_per_em = get_unsigned_pair(ttf_file);
  if (verbose > 3) {
    fprintf (stdout, "Table type: head\n");
    fprintf (stdout, "\tVersion: %f\n", r->version);
    fprintf (stdout, "\tRevision: %f\n", r->revision);
    fprintf (stdout, "\tChecksum: %lx\n", r->check_sum);
    fprintf (stdout, "\tMagic: %lx\n", r->magic);
    fprintf (stdout, "\tFlags: %x\n", r->flags);
    fprintf (stdout, "\tunits_per_em: %d\n", r->units_per_em);
  }
  /* Skip Dates */
  for (i=0; i<4; i++) {
    get_unsigned_quad (ttf_file);
  }
  r->xMin = get_signed_pair(ttf_file);
  r->yMin = get_signed_pair(ttf_file);
  r->xMax = get_signed_pair(ttf_file);
  r->yMax = get_signed_pair(ttf_file);
  r->style = get_unsigned_pair(ttf_file);
  r->minsize = get_unsigned_pair(ttf_file);
  r->fontDirectionHint = get_signed_pair(ttf_file);
  r->indexToLocFormat = get_signed_pair(ttf_file);
  r->glyphDataFormat = get_signed_pair(ttf_file);
  if (verbose > 3) {
    fprintf (stdout, "\txMin: %d\n", r->xMin);
    fprintf (stdout, "\tyMin: %d\n", r->yMin);
    fprintf (stdout, "\txMax: %d\n", r->xMax);
    fprintf (stdout, "\tyMax: %d\n", r->yMax);
    fprintf (stdout, "\tyStyle: %d\n", r->style);
    fprintf (stdout, "\tyMin readable size (pixels): %d\n", r->minsize);
    fprintf (stdout, "\tDirection Hint: %d\n", r->fontDirectionHint);
    fprintf (stdout, "\tIndex Format: %d\n",
	     r->indexToLocFormat);
    fprintf (stdout, "\tData Format: %d\n",
	     r->glyphDataFormat);
  }
  return r;
}


static unsigned num_ttfs = 0;
static unsigned max_ttfs = 0;
struct a_ttf
{
  char *ttf_name;
  char *fontname;
  struct table_directory *directory;
  pdf_obj *direct, *indirect, *descriptor;
  char **used_glyphs;
  char **int_encoding;
  char *used_def_enc_chars;	/* The positions used from the default
				   encoding.  When a default encoding
				   is used, the glyph names will not
				   be known until the font is actually
				   read.  Since the glyph names are
				   unknown, only the positions of the
				   used chars are stored when the
				   default encoding is used */
  unsigned n_used_glyphs, max_used_glyphs;
} *ttfs = NULL;

static void init_a_ttf (struct a_ttf *ttf)
{
  int i;
  ttf -> n_used_glyphs = 0;
  ttf -> max_used_glyphs = 0;
  ttf -> used_glyphs = NULL;
  ttf->ttf_name = NULL;
  ttf->fontname = NULL;
  ttf->direct = NULL;
  ttf->indirect = NULL;
  ttf->descriptor = NULL;
  ttf -> used_def_enc_chars = NULL;
  if (partial_enabled) {
    ttf -> int_encoding = NEW (256, char *);
    for (i=0; i<256; i++) {
      (ttf -> int_encoding)[i] = NULL;
    }
  } else {
    ttf -> int_encoding = NULL;
  }
}

#include "macglyphs.h"


#define FIXED_WIDTH 1
#define SERIF 2
#define STANDARD 32
#define ITALIC 64
#define SYMBOLIC 4   /* Fonts that don't have Adobe encodings (e.g.,
			cmr, should be set to be symbolic */
#define STEMV 80


extern int CDECL glyph_cmp(const void *v1, const void *v2);
extern int CDECL glyph_match(const void *key, const void *v);


static void dump_glyphs( char **glyphs, int n, int show_index)
{
  int i;
  for (i=0; i<n; i++) {
    if (show_index)
      fprintf (stderr, "(%d", i);
    if (glyphs[i])
      fprintf (stderr, "/%s", glyphs[i]);
    else
      fprintf (stderr, "(null)");
    if (show_index)
      fprintf (stderr, ")");
  }
  return;
}

static void dump_used( char *used_chars)
{
  int i;
  for (i=0; i<256; i++)
    fprintf (stderr, "(%d/%d)", i, used_chars[i]);
  return;
}

static unsigned int glyph_length (char **glyphs) 
{
  int i;
  unsigned result = 0;
  for (i=0; i<256; i++) {
    result += strlen (glyphs[i]);
  }
  return result;
}

static char *ttf_find_name (FILE *ttf_file, struct table_directory *td)
{
  char *result = NULL;
  unsigned num_names, string_offset;
  long name_offset;
  int i;
  name_offset = find_table_pos (ttf_file, td, "name");
  if (name_offset >= 0) {
    seek_absolute (ttf_file, name_offset);
    if (get_unsigned_pair (ttf_file)) 
      ERROR ("Expecting zero in ttf_find_name()");
    num_names = get_unsigned_pair (ttf_file);
    string_offset = get_unsigned_pair (ttf_file);
    for (i=0; i<num_names; i++) {
      unsigned platform_id, plat_encoding_id;
      unsigned language_id, name_id;
      unsigned length, offset;
      platform_id = get_unsigned_pair (ttf_file);
      plat_encoding_id = get_unsigned_pair (ttf_file);
      language_id = get_unsigned_pair (ttf_file);
      name_id = get_unsigned_pair (ttf_file);
      length = get_unsigned_pair (ttf_file);
      offset = get_unsigned_pair (ttf_file);
      if (platform_id == 1 &&
	  name_id == 6) { /* For now, return the PS font name */
	seek_absolute (ttf_file, name_offset+string_offset+offset);
	result = NEW (length+1, char);
	fread (result, length, sizeof(char), ttf_file);
	result[length] = 0;
	if (verbose > 3) {
	  fprintf (stdout, "TTF internal name is %s\n", result);
	}
	break;
      }
    }
    if (i == num_names) {
      ERROR ("Couldn't find ttf font name in a platform/encoding I could understand");
    }
  } else {
    fprintf (stdout, "Name table not found!\n");
  }
  return result;
}

static pdf_obj *ttf_fontfile (int ttf_id) 
{
  if (ttf_id >= 0 && ttf_id < num_ttfs) 
    return pdf_link_obj (ttfs[ttf_id].indirect);
  else
    return NULL;
}

static char *ttf_fontname (int ttf_id) 
{
  if (ttf_id >= 0 && ttf_id < num_ttfs) 
    return ttfs[ttf_id].fontname;
  else
    return NULL;
}


static void ttf_add_to_used_glyphs (int ttf_id, char *glyph)
{
  if (ttf_id >= 0 && ttf_id < num_ttfs && glyph) {
    if (ttfs[ttf_id].n_used_glyphs == 0 ||
	!bsearch (glyph, ttfs[ttf_id].used_glyphs,
		  ttfs[ttf_id].n_used_glyphs,
		  sizeof (char *), glyph_match)) {
      if (ttfs[ttf_id].n_used_glyphs+1 >=
	  ttfs[ttf_id].max_used_glyphs) {
	ttfs[ttf_id].max_used_glyphs += 16;
	ttfs[ttf_id].used_glyphs = RENEW (ttfs[ttf_id].used_glyphs,
					  ttfs[ttf_id].max_used_glyphs,
					  char *);
      }
      (ttfs[ttf_id].used_glyphs)[ttfs[ttf_id].n_used_glyphs] = 
	NEW (strlen(glyph)+1, char);
      strcpy((ttfs[ttf_id].used_glyphs)[ttfs[ttf_id].n_used_glyphs],
	     glyph);
      ttfs[ttf_id].n_used_glyphs += 1;
      qsort (ttfs[ttf_id].used_glyphs, ttfs[ttf_id].n_used_glyphs, 
	     sizeof (char *), glyph_cmp);
    }
  }
}

static char *new_used_chars (void)
{
  char *result;
  int i;
  result = NEW (256, char);
  for (i=0; i<256; i++) {
    result[i] = 0;
  }
  return result;
}

/* Mark the character at position "code" as used in the ttf font
   corresponding to "ttf_id" */
static void ttf_add_to_used_chars (int ttf_id, unsigned code)
{
  if (ttf_id >= 0 && ttf_id < num_ttfs && code < 256) {
    if (!ttfs[ttf_id].used_def_enc_chars) {
      ttfs[ttf_id].used_def_enc_chars = new_used_chars();
    }
    (ttfs[ttf_id].used_def_enc_chars)[code] = 1;
  }
  if (code >= 256)
    ERROR ("ttf_add_to_used_chars(): code >= 256");
  return;
}

/* Mangle_fontname mangles the name in place.  fontname
   must be big enough to add seven characters */

static void mangle_fontname(char *fontname)
{
  int i;
  char ch;
  static char first = 1;
  memmove (fontname+7, fontname, strlen(fontname)+1);
  /* The following procedure isn't very random, but it
     doesn't need to be for this application. */
  if (first) {
    srand (time(NULL));
    first = 0;
  }
  for (i=0; i<6; i++) {
    ch = rand() % 26;
    fontname[i] = ch+'A';
  }
  fontname[6] = '+';
}


/* This routine builds a default font descriptor with dummy values
   filled in for the required keys.  As the ttf file is parsed,
   any values that are found are rewritten.  By doing this,
   all the required fields are found in the font descriptor
   even if the ttf is somewhat defective. This approach is
   conservative, with the cost of keeping the names around in memory 
   for a while.
*/

static void ttf_start_font_descriptor (FILE *ttf_file, int ttf_id)
{
  pdf_obj *tmp1;
  struct font_header *r;
  ttfs[ttf_id].descriptor = pdf_new_dict ();
  
  pdf_add_dict (ttfs[ttf_id].descriptor,
		pdf_new_name ("Type"),
		pdf_new_name ("FontDescriptor"));
  /* For now, insert dummy values */
  pdf_add_dict (ttfs[ttf_id].descriptor,
		pdf_new_name ("CapHeight"),
		pdf_new_number (850.0)); /* This number is arbitrary */
  pdf_add_dict (ttfs[ttf_id].descriptor,
		pdf_new_name ("Ascent"),
		pdf_new_number (850.0));	/* This number is arbitrary */
  pdf_add_dict (ttfs[ttf_id].descriptor,
		pdf_new_name ("Descent"),
		pdf_new_number (-200.0));
  r = read_head_table(ttf_file, ttfs[ttf_id].directory);
  tmp1 = pdf_new_array ();
  pdf_add_array (tmp1, pdf_new_number ((double) r->xMin));
  pdf_add_array (tmp1, pdf_new_number ((double) r->yMin));
  pdf_add_array (tmp1, pdf_new_number ((double) r->xMax));
  pdf_add_array (tmp1, pdf_new_number ((double) r->yMax));
  RELEASE (r);
  pdf_add_dict (ttfs[ttf_id].descriptor, pdf_new_name ("FontBBox"), tmp1);
  pdf_add_dict (ttfs[ttf_id].descriptor,
		pdf_new_name ("FontName"),
 		pdf_new_name (ttf_fontname(ttf_id)));

  pdf_add_dict (ttfs[ttf_id].descriptor,
		pdf_new_name ("ItalicAngle"),
		pdf_new_number(0.0));
  pdf_add_dict (ttfs[ttf_id].descriptor,
		pdf_new_name ("StemV"),  /* StemV is required, StemH
					    is not */
		pdf_new_number (STEMV)); /* Use a default value */
  /* You don't need a fontfile for the standard fonts */
  if (ttf_id >= 0)
    pdf_add_dict (ttfs[ttf_id].descriptor,
		  pdf_new_name ("FontFile2"),
		  ttf_fontfile (ttf_id));

  pdf_add_dict (ttfs[ttf_id].descriptor,
		pdf_new_name ("Flags"),
		pdf_new_number (SYMBOLIC));  /* Treat all fonts as symbolic */
  return;
}

static int ttf_get_id (const char *ttf_name)
{
  int i;
  for (i=0; i<num_ttfs; i++) {
    if (ttfs[i].ttf_name && !strcmp (ttfs[i].ttf_name, ttf_name))
      break;
  }
  if (i == num_ttfs) { /* This font not previously called for */
    FILE *ttf_file;
    char *full_ttf_name, *short_fontname;
    if (!(full_ttf_name = kpse_find_file (ttf_name, kpse_truetype_format,
				    1)) || 
	!(ttf_file = MFOPEN (full_ttf_name, FOPEN_RBIN_MODE))) {
      return -1;
    }
    if (num_ttfs >= max_ttfs) {
      max_ttfs += MAX_FONTS;
      ttfs = RENEW (ttfs, max_ttfs, struct a_ttf);
    }
    num_ttfs += 1;
    init_a_ttf (ttfs+i);
    ttfs[i].directory = read_directory (ttf_file);
    short_fontname = ttf_find_name (ttf_file, ttfs[i].directory);
    ttfs[i].ttf_name = NEW (strlen(ttf_name)+1, char);
    strcpy (ttfs[i].ttf_name, ttf_name);
    ttfs[i].direct = pdf_new_stream(STREAM_COMPRESS);
    ttfs[i].indirect = pdf_ref_obj (ttfs[i].direct);
    if (partial_enabled) {
      ttfs[i].fontname = NEW (strlen(short_fontname)+8, char);
      strcpy (ttfs[i].fontname, short_fontname);
      mangle_fontname(ttfs[i].fontname);
    }
    else {
      ttfs[i].fontname = NEW (strlen(short_fontname)+1, char);
      strcpy (ttfs[i].fontname, short_fontname);
    }
    ttf_start_font_descriptor(ttf_file, i);
    if (short_fontname)
      RELEASE (short_fontname);
    MFCLOSE (ttf_file);
  }
  return i;
}

static void ttf_release (int id)
{
  if (id >= 0 && id < num_ttfs) {
    RELEASE (ttfs[id].ttf_name);
    pdf_release_obj (ttfs[id].indirect);
    release_directory (ttfs[id].directory);
    RELEASE (ttfs[id].fontname);

    if (ttfs[id].used_def_enc_chars)
      RELEASE (ttfs[id].used_def_enc_chars);
    if (ttfs[id].int_encoding){
      int i;
      for (i=0; i<256; i++) {
	if ((ttfs[id].int_encoding)[i])
	  RELEASE ((ttfs[id].int_encoding)[i]);
      }
      RELEASE (ttfs[id].int_encoding);
    }
    if (ttfs[id].used_glyphs) {
      unsigned i;
      for (i=0; i<ttfs[id].n_used_glyphs; i++) {
	RELEASE ((ttfs[id].used_glyphs)[i]);
      }
      RELEASE (ttfs[id].used_glyphs);
    }
  }
}

static void release_glyphs (char **glyphs)
{
  int i;
  for (i=0; i<256; i++) {
    RELEASE (glyphs[i]);
  }
}

static void omit_unecessary (struct table_directory *td) 
{
  int omitindex;
  if ((omitindex = find_table_index (td, "kern")) >= 0)
    (td->tables)[omitindex].omit = 1;
}

static void do_ttf (int ttf_id)
{
  char *full_ttf_name;
  FILE *ttf_file;
  pdf_obj *stream_dict;
  full_ttf_name = kpse_find_file (ttfs[ttf_id].ttf_name, kpse_truetype_format,
				  1);
  if (verbose == 1)
    fprintf (stderr, "(TTF:%s", ttfs[ttf_id].ttf_name);
  if (verbose > 1)
    fprintf (stderr, "(TTF:%s", full_ttf_name);
  if (full_ttf_name == NULL ||
      (ttf_file = MFOPEN (full_ttf_name, FOPEN_RBIN_MODE)) == NULL) {
    fprintf (stderr, "Unable to find or open binary font file (%s)",
	     ttfs[ttf_id].ttf_name);
    ERROR ("This existed when I checked it earlier!");
    return;
  }
  /* Following section doesn't hide PDF stream structure very well */

  /* The following section seems determines which, if any,
     glyphs were used via the internal encoding, which hasn't
     been known until now.*/
  if (partial_enabled) {
    int j;
    if (verbose > 2) {
      fprintf (stderr, "Default encoding:\n");
      dump_glyphs (ttfs[ttf_id].int_encoding, 256, 1);
    }
    if (ttfs[ttf_id].used_def_enc_chars) {
      if (verbose > 2)
	fprintf (stderr, "\nRetaining portion of default encoding:\n");
      for (j=0; j<256; j++) {
	if ((ttfs[ttf_id].used_def_enc_chars)[j]) {
	  if (verbose > 2)
	    fprintf (stderr, "(%d/%s)", j, (ttfs[ttf_id].int_encoding)[j]);
	  ttf_add_to_used_glyphs (ttf_id, (ttfs[ttf_id].int_encoding)[j]);
	}
      }
    }
  }
  {
    char *buffer;
    long size;
    omit_unecessary (ttfs[ttf_id].directory);
    buffer = ttf_build_font (ttf_file, ttfs[ttf_id].directory, &size);
    MFCLOSE (ttf_file);
    stream_dict = pdf_stream_dict (ttfs[ttf_id].direct);
    pdf_add_stream(ttfs[ttf_id].direct, buffer, size);
    RELEASE (buffer);
    pdf_add_dict (stream_dict, pdf_new_name ("Length1"),
		  pdf_new_number (size));
    pdf_release_obj (ttfs[ttf_id].direct);
  /* Finally, flush the descriptor */
    pdf_release_obj (ttfs[ttf_id].descriptor);
  }
  return;
}

void ttf_flush_all (void)
{
  int i;
  for (i=0; i<num_ttfs; i++) {
    do_ttf(i);
    ttf_release (i);
  }
  if (ttfs)
    RELEASE (ttfs);
}

struct a_ttf_font
{
  pdf_obj *indirect, *encoding;
  long ttf_id;
  int encoding_id;
  char *used_chars;
} *ttf_fonts = NULL;
int num_ttf_fonts = 0, max_ttf_fonts = 0;


static void init_a_ttf_font (struct a_ttf_font *this_ttf_font) 
{
  if (partial_enabled) {
    this_ttf_font -> used_chars = new_used_chars ();
  } else {
    this_ttf_font -> used_chars = NULL;
  }
}

pdf_obj *ttf_font_resource (int ttf_id)
{
  if (ttf_id>=0 && ttf_id<max_ttf_fonts)
    return pdf_link_obj(ttf_fonts[ttf_id].indirect);
  else {
    ERROR ("Invalid font id in ttf_font_resource");
    return NULL;
  }
}

char *ttf_font_used (int ttf_id)
{
  char *result;
  if (ttf_id>=0 && ttf_id<max_ttf_fonts) {
    result = ttf_fonts[ttf_id].used_chars;
  } else {
    fprintf (stderr, "ttf_font_used: ttf_id=%d\n", ttf_id);
    ERROR ("Invalid font id in ttf_font_used");
  }
  return result;
}



int ttf_font (const char *map_name, int tfm_font_id, char
	      *resource_name, int encoding_id, int remap) 
{
  int i, result = -1;
  int tfm_firstchar, tfm_lastchar;
  int pdf_firstchar, pdf_lastchar;
  int ttf_id = -1;
  pdf_obj *font_resource=NULL, *tmp1, *font_encoding_ref;

  if (num_ttf_fonts >= max_ttf_fonts) {
    max_ttf_fonts = MAX (max_ttf_fonts+MAX_FONTS, num_ttf_fonts+1);
    ttf_fonts = RENEW (ttf_fonts, max_ttf_fonts, struct
			 a_ttf_font);
  }

  if ((ttf_id = ttf_get_id(map_name)) >= 0) {
    /* Looks like we have a physical font (either a reader font or a
       Type 1 font binary file).  */
    init_a_ttf_font (ttf_fonts+num_ttf_fonts);
    ttf_fonts[num_ttf_fonts].ttf_id = ttf_id;
    ttf_fonts[num_ttf_fonts].encoding_id = encoding_id;
  /* Allocate a dictionary for the physical font */
    font_resource = pdf_new_dict ();
    if (ttf_fonts[num_ttf_fonts].encoding_id >= 0) {
      font_encoding_ref = encoding_ref (encoding_id);
      pdf_add_dict (font_resource,
		    pdf_new_name ("Encoding"),
		    font_encoding_ref);
    }
    pdf_add_dict (font_resource,
		  pdf_new_name ("Type"),
		  pdf_new_name ("Font"));
    pdf_add_dict (font_resource,
		  pdf_new_name ("Subtype"),
		  pdf_new_name ("TrueType"));
    pdf_add_dict (font_resource, 
		  pdf_new_name ("Name"),
		  pdf_new_name (resource_name));
    if (ttf_fonts[num_ttf_fonts].ttf_id >= 0) {
      pdf_add_dict (font_resource, 
		    pdf_new_name ("FontDescriptor"),
 		    pdf_ref_obj(ttfs[ttf_fonts[num_ttf_fonts].ttf_id].descriptor));
    }
      /* If we are embedding this font, it may have been used by another virtual
	 font and we need to use the same mangled name.  Mangled
	 names are known only to the ttf module, so we call it to get
	 the name */
    if (ttf_fonts[num_ttf_fonts].ttf_id >= 0) {
      pdf_add_dict (font_resource, 
		    pdf_new_name ("BaseFont"),
		    pdf_new_name
		    (ttf_fontname(ttf_fonts[num_ttf_fonts].ttf_id)));
	/* Otherwise we use the base name */
    } else {
      pdf_add_dict (font_resource,
		    pdf_new_name ("BaseFont"),
		    pdf_new_name (map_name));
    }
    tfm_firstchar = tfm_get_firstchar(tfm_font_id);
    tfm_lastchar = tfm_get_lastchar(tfm_font_id);
    if (partial_enabled && remap) {
      unsigned char t;
      pdf_firstchar=255; pdf_lastchar=0;
      for (i=tfm_firstchar; i<=tfm_lastchar; i++) {
	if ((t=twiddle(i)) < pdf_firstchar)
	  pdf_firstchar = t;
	if (t > pdf_lastchar)
	  pdf_lastchar = t;
      }
    } else {
      pdf_firstchar = tfm_firstchar;
      pdf_lastchar = tfm_lastchar;
    }
    pdf_add_dict (font_resource,
		  pdf_new_name ("FirstChar"),
		  pdf_new_number (pdf_firstchar));
    pdf_add_dict (font_resource,
		  pdf_new_name ("LastChar"),
		  pdf_new_number (pdf_lastchar));
    tmp1 = pdf_new_array ();
    for (i=pdf_firstchar; i<=pdf_lastchar; i++) {
      if (partial_enabled && remap) {
	int t;
	if ((t=untwiddle(i)) <= tfm_lastchar && t>=tfm_firstchar)
	  pdf_add_array (tmp1,
			 pdf_new_number(ROUND(tfm_get_width
					      (tfm_font_id,t)*1000.0,0.1)));
	else
	  pdf_add_array (tmp1,
			 pdf_new_number(0.0));
      } else
	pdf_add_array (tmp1,
		       pdf_new_number(ROUND(tfm_get_width
					    (tfm_font_id, i)*1000.0,0.1)));
    }
    pdf_add_dict (font_resource,
		  pdf_new_name ("Widths"),
		  tmp1);
    ttf_fonts[num_ttf_fonts].indirect = pdf_ref_obj(font_resource);
    pdf_release_obj (font_resource);
    result = num_ttf_fonts;
    num_ttf_fonts += 1;
  }
  return result;
}


void ttf_close_all (void)
{
  int i, j;
  /* Three arrays are created by this module and need to be released */
  /* First, each TeX font name that ends up as a postscript font gets
     added to ttf_fonts (yes, even Times-Roman, etc.) */
  /* The first thing to do is to resolve all character references to 
     actual glyph references.  If an external encoding is specified,
     we simply look up the glyph name in the encoding.  If the internal
     encoding is being used, we add it to the used_chars array of
     the internal encoding */
  for (i=0; i<num_ttf_fonts; i++) {
    /* If font subsetting is enabled, each used character needs
       to be added to the used_glyphs array in the corresponding ttf
    */
    if (partial_enabled) {
      /* We always consider .notdef to be used */
      ttf_add_to_used_glyphs (ttf_fonts[i].ttf_id, ".notdef");
      for (j=0; j<256; j++) {
	char *glyph;
	if (ttf_fonts[i].ttf_id >= 0 &&
	    ttf_fonts[i].encoding_id >= 0 &&
	    (ttf_fonts[i].used_chars)[j]) {
	  glyph = encoding_glyph (ttf_fonts[i].encoding_id,
					j);
	  ttf_add_to_used_glyphs (ttf_fonts[i].ttf_id, glyph);
	}
	if (ttf_fonts[i].ttf_id >= 0 &&
	    ttf_fonts[i].encoding_id < 0 &&
	    (ttf_fonts[i].used_chars)[j])
	  ttf_add_to_used_chars (ttf_fonts[i].ttf_id, j);
      }
    }
    if (ttf_fonts[i].used_chars)
      RELEASE (ttf_fonts[i].used_chars);
    pdf_release_obj (ttf_fonts[i].indirect);
  }
  if (ttf_fonts)
    RELEASE (ttf_fonts);
  /* Second every distinct ttf name ends up in ttfs.  It is possible
     that two distinct tex names map to the same ttf name.  That's why
     there is a separate array for ttfs */
  /* Read any necessary font files and flush them */
  ttf_flush_all();
}


#endif /* HAVE_TTF_FORMATS */



==> dvipdfm/ttf.h <==
/*  $Header$

    This is dvipdfm, a DVI to PDF translator.
    Copyright (C) 1998, 1999 by Mark A. Wicks

    This program is free software; you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation; either version 2 of the License, or
    (at your option) any later version.

    This program is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with this program; if not, write to the Free Software
    Foundation, Inc., 59 Temple Place, Suite 330, Boston, MA  02111-1307  USA
    
    The author may be contacted via the e-mail address

	mwicks@kettering.edu
*/

	
#ifndef TTF_H
#define TTF_H

#include "pdfobj.h"

extern void ttf_set_verbose(void);
extern pdf_obj *ttf_font_resource (int ttf_id);
extern char *ttf_font_used (int ttf_id);
extern void ttf_disable_partial (void);
extern int ttf_font (const char *tex_name, int tfm_font_id, char
		       *resource_name, int encoding_id, int remap);
extern void ttf_set_mapfile (const char *name);
extern void ttf_close_all (void);
#endif /* TTF_H */


==> dvipdfm/twiddle.h <==
#define U(a) ((unsigned char)(a))
#define twiddle(n) (( \
     (U(n)<=9)? ((n)+161): \
     (U(n)<=32? ((n)+163): \
     (U(n) == 127? 196: (n)))))

#define untwiddle(n) (( \
     ((U(n)>=161 && (U(n))<=170)? ((n)-161): \
     ((U(n)>=173 && (U(n))<=195)? ((n)-163): \
     (U(n) == 196? 127: (n))))))



==> dvipdfm/type1.c <==
/*  $Header$

    This is dvipdfm, a DVI to PDF translator.
    Copyright (C) 1998, 1999 by Mark A. Wicks

    This program is free software; you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation; either version 2 of the License, or
    (at your option) any later version.

    This program is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with this program; if not, write to the Free Software
    Foundation, Inc., 59 Temple Place, Suite 330, Boston, MA  02111-1307  USA
    
    The author may be contacted via the e-mail address

	mwicks@kettering.edu
*/

/* This is tailored for PDF */

#include <string.h>
#include <stdio.h>
#include <stdlib.h>
#include <math.h>
#include <time.h>
#include <ctype.h>
#include "system.h"
#include "mem.h"
#include "error.h"
#include "mfileio.h"
#include "pdfobj.h"
#include "numbers.h"
#include "type1.h"
#include "tfm.h"
#include "pdfparse.h"
#include "pdflimits.h"
#include "t1crypt.h"
#include "twiddle.h"
#include "encodings.h"

static unsigned char verbose = 0;

void type1_set_verbose(void)
{
  if (verbose < 255) {
    verbose += 1;
  }
}


static unsigned long get_low_endian_quad (FILE *file)
{
  unsigned long result;
  static unsigned bytes[4];
  int ch, i;
  for (i=0; i<4; i++) {
    if ((ch = fgetc (file)) < 0) {
      ERROR ("get_low_endian_quad:  Error reading file");
    }
    bytes[i] = ch;
  }
  result = bytes[3];
  for (i=2; i>=0; i--) {
    result = result*256u + bytes[i];
  }
  return result;
}

/* PFB section */

static char partial_enabled = 1;

void type1_disable_partial (void)
{
  partial_enabled = 0;
}

static unsigned num_pfbs = 0;
static unsigned max_pfbs = 0;
struct a_pfb
{
  char *pfb_name;
  char *fontname;
  pdf_obj *direct, *indirect, *descriptor;
  char **used_glyphs;
  char **int_encoding;
  char *used_def_enc_chars;	/* The positions used from the default
				   encoding.  When a default encoding
				   is used, the glyph names will not
				   be known until the font is actually
				   read.  Since the glyph names are
				   unknown, only the positions of the
				   used chars are stored when the
				   default encoding is used */
  unsigned n_used_glyphs, max_used_glyphs;
} *pfbs = NULL;

static void init_a_pfb (struct a_pfb *pfb)
{
  int i;
  pfb -> n_used_glyphs = 0;
  pfb -> max_used_glyphs = 0;
  pfb -> used_glyphs = NULL;
  pfb->pfb_name = NULL;
  pfb->fontname = NULL;
  pfb->direct = NULL;
  pfb->indirect = NULL;
  pfb->descriptor = NULL;
  pfb -> used_def_enc_chars = NULL;
  if (partial_enabled) {
    pfb -> int_encoding = NEW (256, char *);
    for (i=0; i<256; i++) {
      (pfb -> int_encoding)[i] = NULL;
    }
  } else {
    pfb -> int_encoding = NULL;
  }
}

#include "standardenc.h"

static void do_a_standard_enc(char **glyphs, char **encoding) 
{
  int i;
  for (i=0; i<256; i++) {
    RELEASE (glyphs[i]);
    glyphs[i] = NEW (strlen(encoding[i])+1, char);
    strcpy (glyphs[i], encoding[i]);
  }
}
#define FIXED_WIDTH 1
#define SERIF 2
#define STANDARD 32
#define ITALIC 64
#define SYMBOLIC 4   /* Fonts that don't have Adobe encodings (e.g.,
			cmr, should be set to be symbolic */
#define STEMV 80


int CDECL glyph_cmp (const void *v1, const void *v2)
{
  char *s1, *s2;
  s1 = *((char **) v1);
  s2 = *((char **) v2);
  return (strcmp (s1, s2));
}

int CDECL glyph_match (const void *key, const void *v)
{
  char *s;
  s = *((char **) v);
  return (strcmp (key, s));
}

static unsigned long parse_header (unsigned char *filtered, unsigned char *buffer,
				   unsigned long length, int pfb_id)
{
  /* If the encoding has been overridden, this routine should eliminate any
     built-in encoding (other than things like StandardEncoding) in
     the header to save space */

  /* On second thought, that's the way it _should_ work, but the
     reader doesn't seem to agree.  The reader is happy if you don't
     specify an encoding as long as you actually change the locations
     in the overriding encoding. The reader is unhappy if you don't
     specify an encoding and don't change the location of the
     characters in the overriding encoding.  Ghostscript doesn't
     have a problem with it. */

  unsigned char *filtered_pointer;
  int state = 0;
  char *start, *end, *lead;
  int copy = 1;
  int last_number = 0;
  char *glyph = NULL;
#ifdef MEM_DEBUG
  MEM_START
#endif
  /* This routine uses a state machine parser rather than trying to
     interpret Postcript the way mpost.c does.  There are only
     a few key parameters it is trying to find */

  /* State definitions 
     state 0: Initial state
     state 1: Saw /FontName
     state 2: Saw /Encoding
     state 3: Saw "dup" in state 2
     state 4: Saw a number in state 3
     state 5: Saw /glyphname in state 4
     state 6: Saw /FontBBox in state 0
     state 7: Saw a '{' or a '[' in state 6  
     state 8: Saw /ItalicAngle in state 0 */
  /* As the parser operates, start always points to the next point in
     the buffer */
  start = (char *) buffer;
  end = start+length;
  filtered_pointer = filtered;
  /* When the parser decides to keep text, the text
     between lead and start is copied to the output buffer.  To
     keep a block of text from being copied, the parser simply
     sets copy = 0 */
  lead = start;
  skip_white (&start, end);
  if (filtered && lead != start) {
    memcpy (filtered_pointer, lead, start-lead);
    filtered_pointer += start-lead;
    lead = start;
  }
  while (start < end) {
    char *ident;
    pdf_obj *pdfobj;
    copy = 1; /* By default, we copy most things */
    switch (state) {
      /* First three states are very similar.  In most cases we just
	 ignore other postscript junk and don't change state */
    case 0:
    case 1:
    case 2:
      switch (*start) {
	/* Ignore arrays and procedures */
      case '[':
      case ']':  
      case '{':
      case '}':
	start += 1;
	if (state >= 2) 
	  state = 2;
	break;
      case '(':
	pdfobj = parse_pdf_string (&start, end);
	if (pdfobj == NULL) {
	  ERROR ("parse_header:  Error parsing a string in pfb header");
	}
	pdf_release_obj (pdfobj);
	if (state == 1) {
	  if (filtered)
	    filtered_pointer += sprintf ((char *)filtered_pointer, "/%s ",
					 pfbs[pfb_id].fontname);
	  copy = 0; /* Don't copy old string to output */
	  lead = start; /* Forget what we've seen */
	  state = 0;
	}
	if (state >= 2)
	  state = 2;
	break;
      case '/':
	start += 1;
	ident = parse_ident (&start, end);
	if (state == 0 && !strcmp (ident, "FontName")) {
	  state = 1;
	} else if (state == 0 && !strcmp (ident, "Encoding")) {
	  state = 2;
	  if (filtered && !pfbs[pfb_id].used_def_enc_chars) {
	    filtered_pointer += sprintf ((char *)filtered_pointer,
					 "/Encoding StandardEncoding readonly ");
	  }
	} else if (state == 0 && !strcmp (ident, "FontBBox")) {
	  state = 6;
	} else if (state == 0 && !strcmp (ident, "ItalicAngle")) {
	  state = 8;
	} else if (state == 1) {
	  if (filtered)
	    filtered_pointer += sprintf ((char *)filtered_pointer, "/%s ",
					 pfbs[pfb_id].fontname);
	  copy = 0;	/* Don't copy old string to putput */
	  lead = start;	/* Forget the name we've seen  */
	  state = 0;
	}
	RELEASE (ident);
	break;
      default:
	ident = parse_ident (&start, end);
	if (state == 2 && !strcmp (ident, "def")) {
	  /* Assume this is the end of the encoding */
	  state = 0;
	} else if (state == 2 &&
	    !strcmp (ident, "dup")) {
	  copy = 0;	/* Don't copy this to output buffer until we
			   know if we want to keep it */  
	  state = 3;
	} else if (state == 2 &&
		   !strcmp (ident, "StandardEncoding") &&
		   pfbs[pfb_id].int_encoding) {
	  do_a_standard_enc(pfbs[pfb_id].int_encoding, standardencoding);
	} else if (state == 2 &&
		   !strcmp (ident, "ISOLatin1Encoding") &&
		   pfbs[pfb_id].int_encoding) {
	  do_a_standard_enc(pfbs[pfb_id].int_encoding, isoencoding);
	}
	RELEASE (ident);
	break;
      }
      break;
    case 3:
      ident = parse_ident (&start, end);
      if (is_an_int (ident)) {
	last_number = (int) atof (ident);
	copy = 0;	/* We still don't know if we want to keep it */
	state = 4;
      } else {
	state = 2;	/* Contents back to "lead" will be flushed */
      }
      RELEASE (ident);
      break;
    case 4:
      if (*start == '/') {
	start += 1;
	glyph = parse_ident (&start, end);
	copy = 0;	/* We still don't know if we want to keep it.
			 Wait for a complete sequence before making
			 that decision */
	state = 5;
      } else {
	state = 2;
      }
      break;
    case 5:
      ident = parse_ident (&start, end);
      /* Here we either decide to keep or remove the encoding entry */
      if (ident != NULL && !strcmp (ident, "put") && 
	  (int) last_number < 256 && (int) last_number >= 0) {
	skip_white(&start, end); /* Remove white space */
	lead = start;  /* Remove this entry (it may or may not be
			  replaced with a rewritten entry) */
	copy = 0;
	if (filtered && 
 	    pfbs[pfb_id].used_def_enc_chars &&
 	    (pfbs[pfb_id].used_def_enc_chars)[last_number]) {
 	  filtered_pointer += 
 	    sprintf((char *) filtered_pointer, "dup %d /%s put\n",
		    last_number,
		    glyph);
	}
	/* Add this glyph to the internal encoding table for the pfb
	 */
	if (pfbs[pfb_id].int_encoding &&
	    (!(pfbs[pfb_id].int_encoding)[last_number])) {
	  if ((pfbs[pfb_id].int_encoding)[last_number]) {
	    RELEASE ((pfbs[pfb_id].int_encoding)[last_number]);
	  }
	  (pfbs[pfb_id].int_encoding)[last_number] = glyph;
	  glyph = NULL; /* Prevent glyph from being released */
	}
      }
      if (glyph)
	RELEASE (glyph);
      if (ident != NULL)
	RELEASE (ident);
      state = 2;
      break;
    case 6:
      switch (*start) {
      case '[':
      case '{': 
	start += 1 ;
	state = 7;
	break;
      default:
	state = 0;	/* Something's probably wrong */
	fprintf (stderr, "\nUnexpected token after FontBBox.   Struggling along\n");
	dump (start, end);
      }
      break;
    case 7:
      switch (*start) {
      case ']':
      case '}':
	start += 1 ;
	state = 0;
	break;
      case '{':
      case '[':
      case '(':
      case '/':
	state = 0;	/* Something's probably wrong */
	fprintf (stderr, "\nUnexpected token in FontBBox array.  Struggling along\n");
	dump (start, end);
	break;
      default:
	ident = parse_ident (&start, end);
	if ((ident) && is_a_number (ident)) {
	  pdf_obj *tmp = pdf_lookup_dict (pfbs[pfb_id].descriptor,
					  "FontBBox");
	  pdf_add_array (tmp, pdf_new_number (atof (ident)));
	}
	if (ident)
	  RELEASE (ident);
      }
      break;
    case 8:
      switch (*start) {
      case '{': case '}': case '[': case ']': case '/':
	state = 0;
	break;
      default:
	ident = parse_ident (&start, end);
	if ((ident) && is_a_number (ident)) {
	  double italic = atof(ident);
	  if (italic != 0.0) {
	    int flags = (int) pdf_number_value(pdf_lookup_dict (pfbs[pfb_id].descriptor,
								"Flags"));
	    pdf_add_dict (pfbs[pfb_id].descriptor, 
			  pdf_new_name ("ItalicAngle"),
			  pdf_new_number (italic));
	    pdf_add_dict (pfbs[pfb_id].descriptor,
			  pdf_new_name ("Flags"),
			  pdf_new_number (flags+ITALIC));
	  }
	}
	if (ident)
	  RELEASE (ident);
	state = 0;
      }
    }
    skip_white (&start, end);
    if (state >=2 && state <= 5 && !pfbs[pfb_id].used_def_enc_chars) {
      lead = start;
    }
    if (copy && start != lead) { /* Flush everything back to "lead" */
      if (filtered) {
	memcpy (filtered_pointer, lead, start-lead);
	filtered_pointer += start-lead;
      }
      lead = start;
    }
  }
#ifdef MEM_DEBUG
  MEM_END
#endif /* MEM_DEBUG */
  return filtered? filtered_pointer-filtered: length;
}

static void dump_glyphs( char **glyphs, int n, int show_index)
{
  int i;
  for (i=0; i<n; i++) {
    if (show_index)
      fprintf (stderr, "(%d", i);
    if (glyphs[i])
      fprintf (stderr, "/%s", glyphs[i]);
    else
      fprintf (stderr, "(null)");
    if (show_index)
      fprintf (stderr, ")");
  }
  return;
}
static void dump_used( char *used_chars)
{
  int i;
  for (i=0; i<256; i++)
    fprintf (stderr, "(%d/%d)", i, used_chars[i]);
  return;
}


#define ASCII 1
#define BINARY 2

static int is_a_pfb (FILE *file)
{
  int result, ch;
  if ((ch = fgetc (file)) == 128 &&
      ((ch = fgetc (file)) == ASCII ||
       (ch == BINARY))) {
    result = 1;
  } else 
    result = 0;
  rewind (file);
  return result;
}

static unsigned char *get_pfb_segment (unsigned long *length,
				       FILE *file, int expected_type)
{
  unsigned char *buffer = NULL;
  unsigned long nread;
  unsigned long new_length;
  int stream_type, ch;

  *length = 0;
  /* Unfortunately, there can be several segments that need to be
     concatenated, so we loop through all of them */
  for (;;) {
    if ((ch = fgetc (file)) < 0) /* Some files don't terminate
				    properly */
      break;
    if (ch != 128){
      sprintf (work_buffer, "get_pfb_segment:  Not a pfb file.\n");
      sprintf (work_buffer, "get_pfb_segment:  pfb header has %d, expecting 128\n", ch);
      ERROR (work_buffer);
    }
    if ((stream_type = fgetc (file)) < 0 || stream_type != expected_type) {
      seek_relative (file, -2); /* Backup up two (yuck!) */
      break;
    }
    new_length = get_low_endian_quad (file);
    if (verbose > 4) {
      fprintf (stderr, "Length of next PFB segment: %ld\n",
	       new_length);
    }
    buffer = RENEW (buffer, (*length)+new_length, unsigned char);
    if ((nread = fread(buffer+(*length), sizeof(unsigned char), new_length, file)) !=
	new_length) {
      fprintf (stderr, "Found only %ld/%ld bytes\n", nread, new_length);
      ERROR ("type1_do_pfb_segment:  Are you sure this is a pfb?");
    }
    *length += new_length;
  }
  if (*length == 0) {
    ERROR ("type1_get_pfb_segment: Segment length is zero");
  }
  if (expected_type == ASCII) {
    int i;
    for (i=0; i<(*length); i++) {
      if (buffer[i] == '\r')
	buffer[i] = '\n';  /* Show my Unix prejudice */
    }
  }
  return buffer;
}

static unsigned int glyph_length (char **glyphs) 
{
  int i;
  unsigned result = 0;
  for (i=0; i<256; i++) {
    result += strlen (glyphs[i]);
  }
  return result;
}

static char *pfb_find_name (FILE *pfb_file) 
{
  unsigned char *buffer;
  unsigned long length = 0;
  char *start, *end, *fontname;
  int state = 0;
#ifdef MEM_DEBUG
  MEM_START
#endif
  rewind (pfb_file);
  buffer = get_pfb_segment (&length, pfb_file, ASCII);
  /* State definitions 
     state 0: Initial state
     state 1: Saw /FontName */
  start = (char *) buffer;
  end = start+length;
  skip_white (&start, end);
  fontname = NULL;
  while (start < end && fontname == NULL) {
    char *ident;
    pdf_obj *pdfobj;
    switch (*start) {
      /* Ignore arrays and procedures */
    case '[':
    case ']':  
    case '{':
    case '}':
      start += 1;
      if (state == 1) {
	ERROR ("Garbage following /FontName");
      }
      break;
    case '(':
      pdfobj = parse_pdf_string (&start, end);
      if (pdfobj == NULL) {
	ERROR ("parse_header:  Error parsing a string in pfb header");
      }
      if (state == 1) { /* This string must be the font name */
	char *tmp = pdf_string_value (pdfobj);
	fontname = NEW (strlen(tmp)+1, char);
	memcpy (fontname, tmp, strlen(tmp)+1);
      }
      pdf_release_obj (pdfobj);
      break;
    case '/':
      start += 1;
      ident = parse_ident (&start, end);
      if (state == 0 && !strcmp (ident, "FontName")) {
	state = 1;
      } else if (state == 1) {
	fontname = NEW (strlen(ident)+1, char);
	memcpy (fontname, ident, strlen(ident)+1);
      }
      RELEASE (ident);
      break;
    default:
      ident = parse_ident (&start, end);
      RELEASE (ident);
      break;
    }
    skip_white (&start, end);
  }
  RELEASE (buffer);
#ifdef MEM_DEBUG
  MEM_END
#endif /* MEM_DEBUG */
  return fontname;
}

static void pfb_add_to_used_glyphs (int pfb_id, char *glyph)
{
  if (pfb_id >= 0 && pfb_id < num_pfbs && glyph) {
    if (pfbs[pfb_id].n_used_glyphs == 0 ||
	!bsearch (glyph, pfbs[pfb_id].used_glyphs,
		  pfbs[pfb_id].n_used_glyphs,
		  sizeof (char *), glyph_match)) {
      if (pfbs[pfb_id].n_used_glyphs+1 >=
	  pfbs[pfb_id].max_used_glyphs) {
	pfbs[pfb_id].max_used_glyphs += 16;
	pfbs[pfb_id].used_glyphs = RENEW (pfbs[pfb_id].used_glyphs,
					  pfbs[pfb_id].max_used_glyphs,
					  char *);
      }
      (pfbs[pfb_id].used_glyphs)[pfbs[pfb_id].n_used_glyphs] = 
	NEW (strlen(glyph)+1, char);
      strcpy((pfbs[pfb_id].used_glyphs)[pfbs[pfb_id].n_used_glyphs],
	     glyph);
      pfbs[pfb_id].n_used_glyphs += 1;
      qsort (pfbs[pfb_id].used_glyphs, pfbs[pfb_id].n_used_glyphs, 
	     sizeof (char *), glyph_cmp);
    }
  }
}

static char *new_used_chars (void)
{
  char *result;
  int i;
  result = NEW (256, char);
  for (i=0; i<256; i++) {
    result[i] = 0;
  }
  return result;
}

/* Mark the character at position "code" as used in the pfb font
   corresponding to "pfb_id" */
static void pfb_add_to_used_chars (int pfb_id, unsigned code)
{
  if (pfb_id >= 0 && pfb_id < num_pfbs && code < 256) {
    if (!pfbs[pfb_id].used_def_enc_chars) {
      pfbs[pfb_id].used_def_enc_chars = new_used_chars();
    }
    (pfbs[pfb_id].used_def_enc_chars)[code] = 1;
  }
  if (code >= 256)
    ERROR ("pfb_add_to_used_chars(): code >= 256");
  return;
}

static unsigned long do_pfb_header (FILE *file, int pfb_id)
{
  unsigned char *buffer, *filtered = NULL;
  unsigned long length = 0;
#ifdef MEM_DEBUG
MEM_START
#endif
  buffer = get_pfb_segment (&length, file, ASCII);
  if (partial_enabled) {
    filtered = NEW (length+strlen(pfbs[pfb_id].fontname)+1+1024, unsigned
		    char);
  }
  /* We must parse the header even if not doing font subsetting so
     that we can determine the parameters for the font descriptor.
     parse_head() won't write to a null pointer */
  length = parse_header (filtered, buffer, length, pfb_id);
  if (filtered) {	
    pdf_add_stream (pfbs[pfb_id].direct, (char *) filtered, length);
    RELEASE (filtered);
  } else {
    pdf_add_stream (pfbs[pfb_id].direct, (char *) buffer, length);
  }
  RELEASE (buffer);
#ifdef MEM_DEBUG
MEM_END
#endif
  return length;
}


static unsigned long parse_body (unsigned char *filtered, unsigned char
				 *unfiltered, unsigned long length, 
				 char **used_glyphs, unsigned *n_used,
				 pdf_obj *descriptor)
{
  char *start, *end, *tail, *ident;
  unsigned char *filtered_pointer;
  double last_number = 0.0;
  int state = 0;
  if (verbose > 2) {
    fprintf (stderr, "\nSearching for following glyphs in font:\n");
    dump_glyphs (used_glyphs, *n_used, 0);
  }
  start = (char *) unfiltered, end = (char *) unfiltered+length;
  /* Skip first four bytes */
  tail = start; filtered_pointer = filtered;
  start += 4;
  /* Skip everything up to the charstrings section */
  while (start < end) {
    pdf_obj *pdfobj;
    skip_white (&start, end);
    /* Very simple state machine
       state = 0: nothing special
       state = 1: Saw StdVW, but waiting for number after it */
    switch (*start) {
    case '[':
    case ']':
    case '{':
    case '}':
      start += 1;
      continue;
    case '(':
      pdfobj = parse_pdf_string (&start, end);
      if (pdfobj == NULL) {
	ERROR ("Error processing a string in a PFB file.");
      }
      pdf_release_obj (pdfobj);
      continue;
    case '/':
      start += 1;
      if ((ident = parse_ident (&start, end)) &&
	  !strcmp ((char *) ident, "CharStrings")) {
	RELEASE (ident);
	break;
      } else if (ident && !strcmp ((char *) ident, "StdVW")) {
	state = 1; /* Saw StdVW */
      }
      if (ident) {
	RELEASE (ident);
      } else {
	fprintf (stderr, "\nError processing identifier in PFB file.\n");
	dump (start, end);
      }
      continue;
    default:
      ident = parse_ident (&start, end);
      if (ident == NULL)
	ERROR ("Error processing a symbol in the PFB file.");
      if (is_an_int(ident))
	if (state == 1) {
	  pdf_add_dict (descriptor, pdf_new_name ("StemV"),
			pdf_new_number (atof (ident)));
	  state = 0;  /* Return to normal processing */
	} else
	  last_number = atof (ident); /* Might be start of RD */
      else {
	if (!strcmp (ident, "RD") ||
	    !strcmp (ident, "-|")) {
	  start += ((unsigned long) last_number) + 1;
	}
      }
      RELEASE (ident);
      continue;
    }
    break;
  }
  if (start >= end)
    ERROR ("Unexpected end of binary portion of PFB file");
  /* Copy what we have so far over to the new buffer */
  if (filtered) {
    memcpy (filtered_pointer, tail, start-tail);
    /* Advance pointer into new buffer */
    filtered_pointer += (start-tail);
  }
  /* At this point, start is positioned just before the beginning of the glyphs, just after
     the word /CharStrings.  The earlier portion of the input buffer has
     been copied to the output.  The remainder of the routine need not
     be executed if not doing font subsetting */  
  if (filtered) {
    char **this_glyph;
    filtered_pointer += sprintf ((char *) filtered_pointer, " %d",
				 *n_used);
    skip_white(&start, end);
    /* The following ident *should* be the number of glyphs in this
       file */
    ident = parse_ident (&start, end);
    if (verbose>1) {
      fprintf (stderr, "\n  Embedding %d of %s glyphs\n", *n_used, ident);
    }
    if (ident == NULL || !is_an_int (ident) || *n_used > atof (ident)) 
      ERROR ("More glyphs needed than present in file");
    RELEASE (ident);
    tail = start;
    while (start < end && *start != '/') start++;
    if (filtered) {
      memcpy (filtered_pointer, tail, start-tail);
      filtered_pointer += (start-tail);
    }
    /* Now we are exactly at the beginning of the glyphs */
    while (start < end && *start == '/') {
      char *glyph;
      tail = start;
      start += 1;
      glyph = parse_ident (&start, end);
      /* Get the number that should follow the glyph name */
      skip_white(&start, end);
      ident = parse_ident (&start, end);
      if (!is_an_int (ident))
	ERROR ("Expecting an integer after glyph name");
      last_number = atof (ident);
      RELEASE (ident);
      /* The next identifier should be a "RD" or a "-|".  We don't
	 really care what it is */
      skip_white(&start, end);
      ident = parse_ident (&start, end);
      RELEASE (ident);
      /* Skip a blank */
      start += 1;
      /* Skip the binary stream */
      start += (unsigned long) last_number;
      /* Skip the "ND" or "|-" terminator */
      skip_white(&start, end);
      ident = parse_ident (&start, end);
      RELEASE (ident);
      skip_white (&start, end);
      if (*n_used != 0 && (this_glyph = bsearch (glyph, used_glyphs, *n_used, sizeof (char *),
						glyph_match))) {
	memcpy (filtered_pointer, tail, start-tail);
	filtered_pointer += start-tail;
	(*n_used)--;
	/* Remove glyph and rearrange used_glyphs array */
	{
	  RELEASE (*this_glyph);
	  (*this_glyph) = used_glyphs[*n_used];
	  qsort (used_glyphs, *n_used, sizeof (char *), glyph_cmp);
	}
      }
      RELEASE (glyph);
    }
    if (*n_used != 0) {
      fprintf (stderr,  "Didn't find following required glyphs in the font:\n");
      dump_glyphs (used_glyphs, *n_used, 0);
      ERROR ("Possibly the encoding is incorrect.");
    }
    /* Include the rest of the file verbatim */
    if (start < end){
      memcpy (filtered_pointer, start, end-start);
      filtered_pointer += end-start;
    }
    if (verbose>1) {
      fprintf (stderr, "  (subsetting eliminated %ld bytes)", length-(filtered_pointer-filtered));
    }
  }
  return (filtered? filtered_pointer-filtered: length);
}

static unsigned long do_pfb_body (FILE *file, int pfb_id)
{
  int i;
  unsigned char *buffer=NULL, *filtered=NULL;
  unsigned long length=0;
#ifdef MEM_DEBUG
  MEM_START
#endif
  buffer = get_pfb_segment (&length, file, BINARY);
  /* We need to decrypt the binary
     portion of the pfb */
  t1_crypt_init(EEKEY);
  for (i=0; i<length; i++) {
    buffer[i] = t1_decrypt(buffer[i]);
  }
  if (partial_enabled) {
    filtered = NEW (length, unsigned char);
  }
  length = parse_body (filtered, buffer, length, 
	 	       pfbs[pfb_id].used_glyphs,
		       &pfbs[pfb_id].n_used_glyphs,
		       pfbs[pfb_id].descriptor);
  /* And reencrypt the whole thing */
  t1_crypt_init (EEKEY);
  for (i=0; i<length; i++) {
    buffer[i] = t1_encrypt(partial_enabled? filtered[i]: buffer[i]);
  }
  if (filtered)
    RELEASE (filtered);
  pdf_add_stream (pfbs[pfb_id].direct, (char *) buffer, length);
  RELEASE (buffer);
#ifdef MEM_DEBUG
  MEM_START
#endif
  return length;
}

static unsigned long do_pfb_trailer (FILE *file, pdf_obj *stream)
{
  unsigned char *buffer;
  unsigned long length;
  buffer = get_pfb_segment (&length, file, ASCII);
  pdf_add_stream (stream, (char *) buffer, length);
  RELEASE (buffer);
  return length;
}


static pdf_obj *type1_fontfile (int pfb_id) 
{
  if (pfb_id >= 0 && pfb_id < num_pfbs)
    return pdf_link_obj(pfbs[pfb_id].indirect);
  else
    return NULL;
}

static char *type1_fontname (int pfb_id)
{
  if (pfb_id >= 0 && pfb_id < num_pfbs)
    return pfbs[pfb_id].fontname;
  else
    return NULL;
}

/* Mangle_fontname mangles the name in place.  fontname
   must be big enough to add seven characters */

static void mangle_fontname(char *fontname)
{
  int i;
  char ch;
  static char first = 1;
  memmove (fontname+7, fontname, strlen(fontname)+1);
  /* The following procedure isn't very random, but it
     doesn't need to be for this application. */
  if (first) {
    srand (time(NULL));
    first = 0;
  }
  for (i=0; i<6; i++) {
    ch = rand() % 26;
    fontname[i] = ch+'A';
  }
  fontname[6] = '+';
}


/* This routine builds a default font descriptor with dummy values
   filled in for the required keys.  As the pfb file is parsed,
   any values that are found are rewritten.  By doing this,
   all the required fields are found in the font descriptor
   even if the pfb is somewhat defective. This approach is
   conservative, with the cost of keeping the names around in memory 
   for a while.
*/

static void type1_start_font_descriptor (int pfb_id)
{
  pdf_obj *tmp1;
  pfbs[pfb_id].descriptor = pdf_new_dict ();
  pdf_add_dict (pfbs[pfb_id].descriptor,
		pdf_new_name ("Type"),
		pdf_new_name ("FontDescriptor"));
  /* For now, insert dummy values */
  pdf_add_dict (pfbs[pfb_id].descriptor,
		pdf_new_name ("CapHeight"),
		pdf_new_number (850.0)); /* This number is arbitrary */
  pdf_add_dict (pfbs[pfb_id].descriptor,
		pdf_new_name ("Ascent"),
		pdf_new_number (850.0));	/* This number is arbitrary */
  pdf_add_dict (pfbs[pfb_id].descriptor,
		pdf_new_name ("Descent"),
		pdf_new_number (-200.0));
  tmp1 = pdf_new_array ();
  pdf_add_dict (pfbs[pfb_id].descriptor, pdf_new_name ("FontBBox"), tmp1);
  pdf_add_dict (pfbs[pfb_id].descriptor,
		pdf_new_name ("FontName"),
		pdf_new_name (type1_fontname(pfb_id)));

  pdf_add_dict (pfbs[pfb_id].descriptor,
		pdf_new_name ("ItalicAngle"),
		pdf_new_number(0.0));
  pdf_add_dict (pfbs[pfb_id].descriptor,
		pdf_new_name ("StemV"),  /* StemV is required, StemH
					    is not */
		pdf_new_number (STEMV)); /* Use a default value */
  /* You don't need a fontfile for the standard fonts */
  if (pfb_id >= 0)
    pdf_add_dict (pfbs[pfb_id].descriptor,
		  pdf_new_name ("FontFile"),
		  type1_fontfile (pfb_id));

  pdf_add_dict (pfbs[pfb_id].descriptor,
		pdf_new_name ("Flags"),
		pdf_new_number (SYMBOLIC));  /* Treat all fonts as symbolic */
  return;
}

static int pfb_get_id (const char *pfb_name)
{
  int i;
  for (i=0; i<num_pfbs; i++) {
    if (pfbs[i].pfb_name && !strcmp (pfbs[i].pfb_name, pfb_name))
      break;
  }
  if (i == num_pfbs) { /* This font not previously called for */
    FILE *pfb_file = NULL;
    char *full_pfb_name, *short_fontname;
    if (!(full_pfb_name = kpse_find_file (pfb_name, kpse_type1_format,
				    1)) || 
	!(pfb_file = MFOPEN (full_pfb_name, FOPEN_RBIN_MODE)) ||
	!(is_a_pfb (pfb_file))) {
      if (pfb_file)
	MFCLOSE (pfb_file);
      i = -1;
    } else {
      short_fontname = pfb_find_name (pfb_file);
      MFCLOSE (pfb_file);
      if (num_pfbs >= max_pfbs) {
	max_pfbs += MAX_FONTS;
	pfbs = RENEW (pfbs, max_pfbs, struct a_pfb);
      }
      num_pfbs += 1;
      init_a_pfb (pfbs+i);
      pfbs[i].pfb_name = NEW (strlen(pfb_name)+1, char);
      strcpy (pfbs[i].pfb_name, pfb_name);
      pfbs[i].direct = pdf_new_stream(STREAM_COMPRESS);
      pfbs[i].indirect = pdf_ref_obj (pfbs[i].direct);
      if (partial_enabled) {
	pfbs[i].fontname = NEW (strlen(short_fontname)+8, char);
	strcpy (pfbs[i].fontname, short_fontname);
	mangle_fontname(pfbs[i].fontname);
      }
      else {
	pfbs[i].fontname = NEW (strlen(short_fontname)+1, char);
	strcpy (pfbs[i].fontname, short_fontname);
      }
      type1_start_font_descriptor(i);
      if (short_fontname)
	RELEASE (short_fontname);
    }
  }
  return i;
}

static void pfb_release (int id)
{
  if (id >= 0 && id < num_pfbs) {
    pdf_release_obj (pfbs[id].direct);
    RELEASE (pfbs[id].pfb_name);
    pdf_release_obj (pfbs[id].indirect);
    RELEASE (pfbs[id].fontname);
    if (pfbs[id].used_def_enc_chars)
      RELEASE (pfbs[id].used_def_enc_chars);
    if (pfbs[id].int_encoding){
      int i;
      for (i=0; i<256; i++) {
	if ((pfbs[id].int_encoding)[i])
	  RELEASE ((pfbs[id].int_encoding)[i]);
      }
      RELEASE (pfbs[id].int_encoding);
    }
    if (pfbs[id].used_glyphs) {
      unsigned i;
      for (i=0; i<pfbs[id].n_used_glyphs; i++) {
	RELEASE ((pfbs[id].used_glyphs)[i]);
      }
      RELEASE (pfbs[id].used_glyphs);
    }
  }
}

static void release_glyphs (char **glyphs)
{
  int i;
  for (i=0; i<256; i++) {
    RELEASE (glyphs[i]);
  }
}

static void do_pfb (int pfb_id)
{
  char *full_pfb_name;
  FILE *type1_binary_file;
  pdf_obj *stream_dict;
  unsigned long length1, length2, length3;
  int ch;
  full_pfb_name = kpse_find_file (pfbs[pfb_id].pfb_name, kpse_type1_format,
				  1);
  if (verbose == 1)
    fprintf (stderr, "(PFB:%s", pfbs[pfb_id].pfb_name);
  if (verbose > 1)
    fprintf (stderr, "(PFB:%s", full_pfb_name);
  if (full_pfb_name == NULL ||
      (type1_binary_file = MFOPEN (full_pfb_name, FOPEN_RBIN_MODE)) == NULL) {
    fprintf (stderr, "type1_fontfile:  Unable to find or open binary font file (%s)",
	     pfbs[pfb_id].pfb_name);
    ERROR ("This existed when I checked it earlier!");
    return;
  }
  /* Following section doesn't hide PDF stream structure very well */
  length1 = do_pfb_header (type1_binary_file, pfb_id);
  /* The following section seems determines which, if any,
     glyphs were used via the internal encoding, which hasn't
     been known until now.*/
  if (partial_enabled) {
    int j;
    if (verbose > 2) {
      fprintf (stderr, "Default encoding:\n");
      dump_glyphs (pfbs[pfb_id].int_encoding, 256, 1);
    }
    if (pfbs[pfb_id].used_def_enc_chars) {
      if (verbose > 2)
	fprintf (stderr, "\nRetaining portion of default encoding:\n");
      for (j=0; j<256; j++) {
	if ((pfbs[pfb_id].used_def_enc_chars)[j]) {
	  if (verbose > 2)
	    fprintf (stderr, "(%d/%s)", j, (pfbs[pfb_id].int_encoding)[j]);
	  pfb_add_to_used_glyphs (pfb_id, (pfbs[pfb_id].int_encoding)[j]);
	}
      }
    }
  }
  length2 = do_pfb_body (type1_binary_file, pfb_id);
  length3 = do_pfb_trailer (type1_binary_file, pfbs[pfb_id].direct);
  if ((ch = fgetc (type1_binary_file)) != 128 ||
      (ch = fgetc (type1_binary_file)) != 3) {
    fprintf (stderr, "\n\nWarning:  PFB file may be improperly terminated\n");
  }
  /* Got entire file! */
  if (verbose > 1)
    fprintf (stderr, "\n  Embedded size: %ld bytes\n", length1+length2+length3);
  if (verbose) {
    fprintf (stderr, ")");
  }
  MFCLOSE (type1_binary_file);
  stream_dict = pdf_stream_dict (pfbs[pfb_id].direct);
  pdf_add_dict (stream_dict, pdf_new_name("Length1"),
		pdf_new_number (length1));
  pdf_add_dict (stream_dict, pdf_new_name("Length2"),
		pdf_new_number (length2));
  pdf_add_dict (stream_dict, pdf_new_name("Length3"),
		pdf_new_number (length3));
  /* Finally, flush the descriptor */
  pdf_release_obj (pfbs[pfb_id].descriptor);
  return;
}

void pfb_flush_all (void)
{
  int i;
  for (i=0; i<num_pfbs; i++) {
    do_pfb(i);
    pfb_release (i);
  }
  if (pfbs)
    RELEASE (pfbs);
}

struct a_type1_font
{
  pdf_obj *indirect, *encoding;
  long pfb_id;
  int encoding_id;
  char *used_chars;
} *type1_fonts = NULL;
int num_type1_fonts = 0, max_type1_fonts = 0;


static void init_a_type1_font (struct a_type1_font *this_type1_font) 
{
  if (partial_enabled) {
    this_type1_font -> used_chars = new_used_chars ();
  } else {
    this_type1_font -> used_chars = NULL;
  }
}

pdf_obj *type1_font_resource (int type1_id)
{
  if (type1_id>=0 && type1_id<max_type1_fonts)
    return pdf_link_obj(type1_fonts[type1_id].indirect);
  else {
    ERROR ("Invalid font id in type1_font_resource");
    return NULL;
  }
}

char *type1_font_used (int type1_id)
{
  char *result;
  if (type1_id>=0 && type1_id<max_type1_fonts) {
    result = type1_fonts[type1_id].used_chars;
  } else {
    fprintf (stderr, "type1_font_used: type1_id=%d\n", type1_id);
    ERROR ("Invalid font id in type1_font_used");
  }
  return result;
}


static int is_a_base_font (const char *name)
{
  static char *basefonts[] = {
    "Courier",			"Courier-Bold",		"Courier-Oblique",
    "Courier-BoldOblique",	"Helvetica",		"Helvetica-Bold",
    "Helvetica-Oblique",	"Helvetica-BoldOblique",	"Symbol",
    "Times-Roman",		"Times-Bold",		"Times-Italic",
    "Times-BoldItalic",		"ZapfDingbats"
  };
  int i;
  for (i=0; i<14; i++) {
    if (!strcmp (name, basefonts[i]))
      return 1;
  }
  return 0;
}

int type1_font (const char *map_name, int tfm_font_id, char
		*resource_name, int encoding_id, int remap) 
{
  int i, result = -1;
  int tfm_firstchar, tfm_lastchar;
  int pdf_firstchar, pdf_lastchar;
  int pfb_id = -1;
  pdf_obj *font_resource, *tmp1, *font_encoding_ref;

  if (num_type1_fonts >= max_type1_fonts) {
    max_type1_fonts = MAX (max_type1_fonts+MAX_FONTS, num_type1_fonts+1);
    type1_fonts = RENEW (type1_fonts, max_type1_fonts, struct
			 a_type1_font);
  }

  if ((map_name && is_a_base_font(map_name)) ||
      (pfb_id = pfb_get_id(map_name)) >= 0) {
    /* Looks like we have a physical font (either a reader font or a
       Type 1 font binary file).  */
    init_a_type1_font (type1_fonts+num_type1_fonts);
    type1_fonts[num_type1_fonts].pfb_id = pfb_id;
    type1_fonts[num_type1_fonts].encoding_id = encoding_id;
  /* Allocate a dictionary for the physical font */
    font_resource = pdf_new_dict ();
    if (type1_fonts[num_type1_fonts].encoding_id >= 0) {
      font_encoding_ref = encoding_ref (encoding_id);
      pdf_add_dict (font_resource,
		    pdf_new_name ("Encoding"),
		    font_encoding_ref);
    }
    pdf_add_dict (font_resource,
		  pdf_new_name ("Type"),
		  pdf_new_name ("Font"));
    pdf_add_dict (font_resource,
		  pdf_new_name ("Subtype"),
		  pdf_new_name ("Type1"));
    pdf_add_dict (font_resource, 
		  pdf_new_name ("Name"),
		  pdf_new_name (resource_name));
    if (type1_fonts[num_type1_fonts].pfb_id >= 0) {
      pdf_add_dict (font_resource, 
		    pdf_new_name ("FontDescriptor"),
		    pdf_ref_obj(pfbs[type1_fonts[num_type1_fonts].pfb_id].descriptor));
    }
      /* If we are embedding this font, it may have been used by another virtual
	 font and we need to use the same mangled name.  Mangled
	 names are known only to the pfb module, so we call it to get
	 the name */
    if (type1_fonts[num_type1_fonts].pfb_id >= 0) {
      pdf_add_dict (font_resource, 
		    pdf_new_name ("BaseFont"),
		    pdf_new_name
		    (type1_fontname(type1_fonts[num_type1_fonts].pfb_id)));
	/* Otherwise we use the base name */
    } else {
      pdf_add_dict (font_resource,
		    pdf_new_name ("BaseFont"),
		    pdf_new_name (map_name));
    }
    if (!(map_name && is_a_base_font (map_name))) {
      tfm_firstchar = tfm_get_firstchar(tfm_font_id);
      tfm_lastchar = tfm_get_lastchar(tfm_font_id);
      if (remap) {
	unsigned char t;
	pdf_firstchar=255; pdf_lastchar=0;
	for (i=tfm_firstchar; i<=tfm_lastchar; i++) {
	  if ((t=twiddle(i)) < pdf_firstchar)
	    pdf_firstchar = t;
	  if (t > pdf_lastchar)
	    pdf_lastchar = t;
	}
      } else {
	pdf_firstchar = tfm_firstchar;
	pdf_lastchar = tfm_lastchar;
      }
      pdf_add_dict (font_resource,
		    pdf_new_name ("FirstChar"),
		    pdf_new_number (pdf_firstchar));
      pdf_add_dict (font_resource,
		    pdf_new_name ("LastChar"),
		    pdf_new_number (pdf_lastchar));
      tmp1 = pdf_new_array ();
      for (i=pdf_firstchar; i<=pdf_lastchar; i++) {
	if (remap) {
	  int t;
	  if ((t=untwiddle(i)) <= tfm_lastchar && t>=tfm_firstchar)
	    pdf_add_array (tmp1,
			   pdf_new_number(ROUND(tfm_get_width
						(tfm_font_id,t)*1000.0,0.1)));
	  else
	    pdf_add_array (tmp1,
			   pdf_new_number(0.0));
	} else
	  pdf_add_array (tmp1,
			 pdf_new_number(ROUND(tfm_get_width
					      (tfm_font_id, i)*1000.0,0.1)));
      }
      pdf_add_dict (font_resource,
		    pdf_new_name ("Widths"),
		    tmp1);
    }
    type1_fonts[num_type1_fonts].indirect = pdf_ref_obj(font_resource);
    pdf_release_obj (font_resource);
    result = num_type1_fonts;
    num_type1_fonts += 1;
  } else { /* Don't have a physical font */
    result = -1;
  }
  return result;
}


void type1_close_all (void)
{
  int i, j;
  /* Three arrays are created by this module and need to be released */
  /* First, each TeX font name that ends up as a postscript font gets
     added to type1_fonts (yes, even Times-Roman, etc.) */
  /* The first thing to do is to resolve all character references to 
     actual glyph references.  If an external encoding is specified,
     we simply look up the glyph name in the encoding.  If the internal
     encoding is being used, we add it to the used_chars array of
     the internal encoding */
  for (i=0; i<num_type1_fonts; i++) {
    /* If font subsetting is enabled, each used character needs
       to be added to the used_glyphs array in the corresponding pfb
    */
    if (partial_enabled) {
      /* We always consider .notdef to be used */
      pfb_add_to_used_glyphs (type1_fonts[i].pfb_id, ".notdef");
      for (j=0; j<256; j++) {
	char *glyph;
	if (type1_fonts[i].pfb_id >= 0 &&
	    type1_fonts[i].encoding_id >= 0 &&
	    (type1_fonts[i].used_chars)[j]) {
	  glyph = encoding_glyph (type1_fonts[i].encoding_id,
					j);
	  pfb_add_to_used_glyphs (type1_fonts[i].pfb_id, glyph);
	}
	if (type1_fonts[i].pfb_id >= 0 &&
	    type1_fonts[i].encoding_id < 0 &&
	    (type1_fonts[i].used_chars)[j])
	  pfb_add_to_used_chars (type1_fonts[i].pfb_id, j);
      }
    }
    if (type1_fonts[i].used_chars)
      RELEASE (type1_fonts[i].used_chars);
    pdf_release_obj (type1_fonts[i].indirect);
  }
  RELEASE (type1_fonts);
  /* Second every distinct pfb name ends up in pfbs.  It is possible
     that two distinct tex names map to the same pfb name.  That's why
     there is a separate array for pfbs */

  /* Read any necessary font files and flush them */
  pfb_flush_all();

}



==> dvipdfm/type1.h <==
/*  $Header$

    This is dvipdfm, a DVI to PDF translator.
    Copyright (C) 1998, 1999 by Mark A. Wicks

    This program is free software; you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation; either version 2 of the License, or
    (at your option) any later version.

    This program is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with this program; if not, write to the Free Software
    Foundation, Inc., 59 Temple Place, Suite 330, Boston, MA  02111-1307  USA
    
    The author may be contacted via the e-mail address

	mwicks@kettering.edu
*/

	
#ifndef TYPE1_H
#define TYPE1_H

#include "pdfobj.h"

extern void type1_set_verbose(void);
extern pdf_obj *type1_font_resource (int type1_id);
extern char *type1_font_used (int type1_id);
extern void type1_disable_partial (void);
extern int type1_font (const char *tex_name, int tfm_font_id, char
		       *resource_name, int encoding_id, int remap);
extern void type1_set_mapfile (const char *name);
extern void type1_close_all (void);
#endif /* TYPE1_H */


==> dvipdfm/vf.c <==
/*  $Header$

    This is dvipdfm, a DVI to PDF translator.
    Copyright (C) 1998, 1999 by Mark A. Wicks

    This program is free software; you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation; either version 2 of the License, or
    (at your option) any later version.

    This program is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with this program; if not, write to the Free Software
    Foundation, Inc., 59 Temple Place, Suite 330, Boston, MA  02111-1307  USA
    
    The author may be contacted via the e-mail address

	mwicks@kettering.edu
*/

#include <stdio.h>
#include <ctype.h>
#include "system.h"
#include "mfileio.h"
#include "pdflimits.h"
#include "numbers.h"
#include "mem.h"
#include "error.h"
#include "tfm.h"
#include "pdfdev.h"
#include "dvi.h"
#include "vf.h"
#include "config.h"

#include "dvicodes.h"

#define VF_ID 202
#define FIX_WORD_BASE 1048576.0
#define TEXPT2PT (72.0/72.27)
#define FW2PT (TEXPT2PT/((double)(FIX_WORD_BASE)))

static unsigned char verbose = 0, debug = 0;

void vf_set_verbose(void)
{
  if (verbose < 255) {
    verbose += 1;
  }
}


struct font_def {
  signed long font_id /* id used internally in vf file */;
  unsigned long checksum, size, design_size;
  char *directory, *name;
  int tfm_id;  /* id returned by TFM module */
  int dev_id;  /* id returned by DEV module */
};


typedef struct font_def dev_font;

struct vf 
{
  char *tex_name;
  spt_t ptsize;
  unsigned long design_size; /* A fixword-pts quantity */
  int num_dev_fonts, max_dev_fonts;
  dev_font *dev_fonts;
  unsigned char **ch_pkt;
  unsigned long *pkt_len;
  unsigned num_chars;
};

struct vf *vf_fonts = NULL;
int num_vf_fonts = 0, max_vf_fonts = 0;

static int read_header(FILE *vf_file, int thisfont) 
{
  int i, result = 1, ch;

  /* Check for usual signature */
  if ((ch = get_unsigned_byte (vf_file)) == PRE &&
      (ch = get_unsigned_byte (vf_file)) == VF_ID) {

    /* If here, assume it's a legitimate vf file */
    ch = get_unsigned_byte (vf_file);

    /* skip comment */
    for (i=0; i<ch; i++)
      get_unsigned_byte (vf_file);

    /* Skip checksum */
    get_unsigned_quad(vf_file);
    
    vf_fonts[thisfont].design_size =
      get_unsigned_quad(vf_file);
  } else { /* Try to fail gracefully and return an error to caller */
    fprintf (stderr, "VF file may be corrupt\n");
    result = 0;
  }
  return result;
}


static void resize_vf_fonts(int size)
{
  int i;
  if (size > max_vf_fonts) {
    vf_fonts = RENEW (vf_fonts, size, struct vf);
    for (i=max_vf_fonts; i<size; i++) {
      vf_fonts[i].num_dev_fonts = 0;
      vf_fonts[i].max_dev_fonts = 0;
      vf_fonts[i].dev_fonts = NULL;
    }
    max_vf_fonts = size;
  }
  return;
}

static void resize_one_vf_font (struct vf *a_vf, unsigned size) 
{
  unsigned i;
  if (size > (a_vf->num_chars)) {
    size = MAX (size, a_vf->num_chars+256);
    a_vf->ch_pkt = RENEW (a_vf->ch_pkt, size, unsigned char *);
    a_vf->pkt_len = RENEW (a_vf->pkt_len, size, unsigned long);
    for (i=a_vf->num_chars; i<size; i++) {
      (a_vf->ch_pkt)[i] = NULL;
      (a_vf->pkt_len)[i] = 0;
    }
    a_vf->num_chars = size;
  }
}

static void read_a_char_def(FILE *vf_file, int thisfont, unsigned long pkt_len,
			    unsigned ch)
{
  unsigned char *pkt;
  if (debug)
    fprintf (stderr, "read_a_char_def: len=%ld, ch=%d\n", pkt_len, ch);
  /* Resize and initialize character arrays if necessary */
  if (ch >= vf_fonts[thisfont].num_chars) {
    resize_one_vf_font (vf_fonts+thisfont, ch+1);
  }
  if (pkt_len > 0) {
    pkt = NEW (pkt_len, unsigned char);
    if (fread (pkt, 1, pkt_len, vf_file) != pkt_len)
      ERROR ("VF file ended prematurely.");
    (vf_fonts[thisfont].ch_pkt)[ch] = pkt;
  }
  (vf_fonts[thisfont].pkt_len)[ch] = pkt_len;
  return;
}

static void read_a_font_def(FILE *vf_file, signed long font_id, int thisfont)
{
  dev_font *dev_font;
  int dir_length, name_length;
  if (debug) {
    fprintf (stderr, "read_a_font_def: font_id = %ld\n", font_id);
  }
  if (vf_fonts[thisfont].num_dev_fonts >=
      vf_fonts[thisfont].max_dev_fonts) {
    vf_fonts[thisfont].max_dev_fonts += VF_ALLOC_SIZE;
    vf_fonts[thisfont].dev_fonts = RENEW
      (vf_fonts[thisfont].dev_fonts,
       vf_fonts[thisfont].max_dev_fonts,
       struct font_def);
  }
  dev_font = vf_fonts[thisfont].dev_fonts+
    vf_fonts[thisfont].num_dev_fonts;
  dev_font -> font_id = font_id;
  dev_font -> checksum = get_unsigned_quad (vf_file);
  dev_font -> size = get_unsigned_quad (vf_file);
  dev_font -> design_size = get_unsigned_quad (vf_file);
  dir_length = get_unsigned_byte (vf_file);
  name_length = get_unsigned_byte (vf_file);
  dev_font -> directory = NEW (dir_length+1, char);
  dev_font -> name = NEW (name_length+1, char);
  fread (dev_font -> directory, 1, dir_length, vf_file);
  fread (dev_font -> name, 1, name_length, vf_file);
  (dev_font -> directory)[dir_length] = 0;
  (dev_font -> name)[name_length] = 0;
  vf_fonts[thisfont].num_dev_fonts += 1;
  dev_font->tfm_id = tfm_open (dev_font -> name);
  dev_font->dev_id =
    dvi_locate_font (dev_font->name, 
		     sqxfw (vf_fonts[thisfont].ptsize,
			    dev_font->size));
  if (debug) {
    fprintf (stderr, "[%s/%s]\n", dev_font -> directory, dev_font -> name);
  }
  return;
}


void process_vf_file (FILE *vf_file, int thisfont)
{
  int eof = 0, code;
  unsigned long font_id;
  while (!eof) {
    code = get_unsigned_byte (vf_file);
    switch (code) {
    case FNT_DEF1:
      font_id = get_unsigned_byte (vf_file);
      read_a_font_def (vf_file, font_id, thisfont);
      break;
    case FNT_DEF2:
      font_id = get_unsigned_pair (vf_file);
      read_a_font_def (vf_file, font_id, thisfont);
      break;
    case FNT_DEF3:
      font_id = get_unsigned_triple(vf_file);
      read_a_font_def (vf_file, font_id, thisfont);
      break;
    case FNT_DEF4:
      font_id = get_signed_quad(vf_file);
      read_a_font_def (vf_file, font_id, thisfont);
      break;
    default:
      if (code < 242) {
	long ch;
	/* For a short packet, code is the pkt_len */
	ch = get_unsigned_byte (vf_file);
	/* Skip over TFM width since we already know it */
	get_unsigned_triple (vf_file);
	read_a_char_def (vf_file, thisfont, code, ch);
	break;
      }
      if (code == 242) {
	unsigned long pkt_len, ch;
	pkt_len = get_unsigned_quad(vf_file);
	ch = get_unsigned_quad (vf_file);
	/* Skip over TFM width since we already know it */
	get_unsigned_quad (vf_file);
	if (ch < 65536L) 
	  read_a_char_def (vf_file, thisfont, pkt_len, ch);
	else {
	  fprintf (stderr, "char=%ld\n", ch);
	  ERROR ("Long character (>16 bits) in VF file.\nI can't handle long characters!\n");
	}
	break;
      }
      if (code == POST) {
	eof = 1;
	break;
      }
      fprintf (stderr, "Quitting on code=%d\n", code);
      eof = 1;
      break;
    }
  }
  return;
}

/* Unfortunately, the following code isn't smart enough
   to load the vf only once for multiple point sizes. 
   You will get a separate copy of each VF in memory (and a separate
   opening and reading of the file) for
   each point size.  Since VFs are pretty small, I guess
   this is tolerable for now.  In any case, 
   the PDF file will never repeat a physical font name */
/* Note: This code needs to be able to recurse */
/* Global variables such as num_vf_fonts require careful attention */
int vf_locate_font (char *tex_name, spt_t ptsize)
{
  int thisfont = -1, i;
  char *full_vf_file_name;
  FILE *vf_file;
  /* Has this name and ptsize already been loaded as a VF? */
  for (i=0; i<num_vf_fonts; i++) {
    if (!strcmp (vf_fonts[i].tex_name, tex_name) &&
	vf_fonts[i].ptsize == ptsize) 
      break;
  }
  if (i != num_vf_fonts) {
    thisfont = i;
  } else {
    /* It's hasn't already been loaded as a VF, so try to load it */
    full_vf_file_name = kpse_find_file (tex_name, 
					kpse_vf_format,
					1);
#ifdef HAVE_OMEGA_FORMATS
    if (!full_vf_file_name) {
      full_vf_file_name = kpse_find_file (tex_name, 
					  kpse_ovf_format,
					  1);
    }
#endif
    if (full_vf_file_name &&
	(vf_file = MFOPEN (full_vf_file_name, FOPEN_RBIN_MODE)) != NULL) {
      if (verbose == 1)
	fprintf (stderr, "(VF:%s", tex_name);
      if (verbose > 1)
	fprintf (stderr, "(VF:%s", full_vf_file_name);
      if (num_vf_fonts >= max_vf_fonts) {
	resize_vf_fonts (max_vf_fonts + VF_ALLOC_SIZE);
      }
      thisfont = num_vf_fonts++;
      { /* Initialize some pointers and such */
	vf_fonts[thisfont].tex_name = NEW (strlen(tex_name)+1, char);
	strcpy (vf_fonts[thisfont].tex_name, tex_name);
	vf_fonts[thisfont].ptsize = ptsize;
	vf_fonts[thisfont].num_chars = 0;
	vf_fonts[thisfont].ch_pkt = NULL;
	vf_fonts[thisfont].pkt_len = NULL;
      }
      read_header(vf_file, thisfont);
      process_vf_file (vf_file, thisfont);
      if (verbose)
	fprintf (stderr, ")");
      MFCLOSE (vf_file);
    }
  }
  return thisfont;
}

#define next_byte() (*((*start)++))
static UNSIGNED_BYTE unsigned_byte (unsigned char **start, unsigned char *end)
{
  UNSIGNED_BYTE byte = 0;
  if (*start < end)
    byte = next_byte();
  else
    ERROR ("Premature end of DVI byte stream in VF font\n");
  return byte;
}

static SIGNED_BYTE signed_byte (unsigned char **start, unsigned char *end)
{
  int byte = 0;
  if (*start < end) {
    byte = next_byte();
    if (byte >= 0x80) 
      byte -= 0x100;
  }
  else
    ERROR ("Premature end of DVI byte stream in VF font\n");
  return (SIGNED_BYTE) byte;
}

static UNSIGNED_PAIR unsigned_pair (unsigned char **start, unsigned char *end)
{
  int i;
  UNSIGNED_BYTE byte;
  UNSIGNED_PAIR pair = 0;
  if (end-*start > 1) {
    for (i=0; i<2; i++) {
      byte = next_byte();
      pair = pair*0x100u + byte;
    }
  }
  else
    ERROR ("Premature end of DVI byte stream in VF font\n");
  return pair;
}

static SIGNED_PAIR signed_pair (unsigned char **start, unsigned char *end)
{
  int i;
  long pair = 0;
  if (end - *start > 1) {
    for (i=0; i<2; i++) {
      pair = pair*0x100 + next_byte();
    }
    if (pair >= 0x8000) {
      pair -= 0x10000l;
    }
  } else
    ERROR ("Premature end of DVI byte stream in VF font\n");
  return (SIGNED_PAIR) pair;
}

static UNSIGNED_TRIPLE unsigned_triple(unsigned char **start, unsigned
				    char *end)
{
  int i;
  long triple = 0;
  if (end-*start > 2) {
    for (i=0; i<3; i++) {
      triple = triple*0x100u + next_byte();
    }
  } else
    ERROR ("Premature end of DVI byte stream in VF font\n");
  return (UNSIGNED_TRIPLE) triple;
}

static SIGNED_TRIPLE signed_triple(unsigned char **start, unsigned char *end)
{
  int i;
  long triple = 0;
  if (end-*start > 2) {
    for (i=0; i<3; i++) {
      triple = triple*0x100 + next_byte();
    }
    if (triple >= 0x800000l) 
       triple -= 0x1000000l;
  } else
    ERROR ("Premature end of DVI byte stream in VF font\n");
  return (SIGNED_TRIPLE) triple;
}

static SIGNED_QUAD signed_quad(unsigned char **start, unsigned char *end)
{
  int byte, i;
  long quad = 0;
  /* Check sign on first byte before reading others */
  if (end-*start > 3) {
    byte = next_byte();
    quad = byte;
    if (quad >= 0x80) 
      quad = byte - 0x100;
    for (i=0; i<3; i++) {
      quad = quad*0x100 + next_byte();
    }
  } else
    ERROR ("Premature end of DVI byte stream in VF font\n");
  return (SIGNED_QUAD) quad;
}

static UNSIGNED_QUAD unsigned_quad(unsigned char **start, unsigned char *end)
{
  int i;
  unsigned long quad = 0;
  if (end-*start > 3) {
    for (i=0; i<4; i++) {
      quad = quad*0x100u + next_byte();
    }
  } else
    ERROR ("Premature end of DVI byte stream in VF font\n");
  return (UNSIGNED_QUAD) quad;
}

static void vf_set (SIGNED_QUAD ch)
{
  /* Defer to the dvi_set() defined in dvi.c */
  dvi_set (ch);
  return;
}

static void vf_set1(unsigned char **start, unsigned char *end) 
{
  vf_set (unsigned_byte(start, end));
  return;
}

static void vf_set2(unsigned char **start, unsigned char *end) 
{
  vf_set (unsigned_pair(start, end));
  return;
}

static void vf_putrule(unsigned char **start, unsigned char *end, spt_t ptsize)
{
  SIGNED_QUAD width, height;
  height = signed_quad (start, end);
  width = signed_quad (start, end);
  if (width > 0 && height > 0) {
    dvi_rule (sqxfw(ptsize,width), sqxfw(ptsize, height));
  }
  return;
}

static void vf_setrule(unsigned char **start, unsigned char *end, spt_t ptsize)
{
  SIGNED_QUAD width, height, s_width;
  height = signed_quad (start, end);
  width = signed_quad (start, end);
  s_width = sqxfw(ptsize, width);
  if (width > 0 && height > 0) {
    dvi_rule (s_width, sqxfw(ptsize, height));
  }
  dvi_right (s_width);
  return;
}

static void vf_put1(unsigned char **start, unsigned char *end)
{
  dvi_put (unsigned_byte(start, end));
  return;
}

static void vf_put2(unsigned char **start, unsigned char *end)
{
  dvi_put (unsigned_pair(start, end));
  return;
}

static void vf_push(void)
{
  dvi_push();
  return;
}

static void vf_pop(void)
{
  dvi_pop();
  return;
}

static void vf_right (SIGNED_QUAD x, spt_t ptsize)
{
  dvi_right ((SIGNED_QUAD) (sqxfw(ptsize, x)));
  return;
}


static void vf_right1(unsigned char **start, unsigned char *end, spt_t ptsize)
{
  vf_right (signed_byte (start, end), ptsize);
  return;
}

static void vf_right2(unsigned char **start, unsigned char *end, spt_t ptsize)
{
  vf_right (signed_pair (start, end), ptsize);
  return;
}

static void vf_right3(unsigned char **start, unsigned char *end, spt_t ptsize)
{
  vf_right (signed_triple (start, end), ptsize);
  return;
}

static void vf_right4(unsigned char **start, unsigned char *end, spt_t ptsize)
{
  vf_right (signed_quad (start, end), ptsize);
  return;
}

static void vf_w0(void)
{
  dvi_w0();
  return;
}

static void vf_w (SIGNED_QUAD w, spt_t ptsize)
{
  dvi_w ((SIGNED_QUAD) (sqxfw(ptsize, w)));
  return;
}

static void vf_w1(unsigned char **start, unsigned char *end, spt_t ptsize)
{
  vf_w (signed_byte(start, end), ptsize);
  return;
}

static void vf_w2(unsigned char **start, unsigned char *end, spt_t ptsize)
{
  vf_w (signed_pair(start, end), ptsize);
  return;
}

static void vf_w3(unsigned char **start, unsigned char *end, spt_t ptsize)
{
  vf_w (signed_triple(start, end), ptsize);
  return;
}

static void vf_w4(unsigned char **start, unsigned char *end, spt_t ptsize)
{
  vf_w (signed_quad(start, end), ptsize);
  return;
}

static void vf_x0(void)
{
  dvi_x0();
  return;
}

static void vf_x (SIGNED_QUAD x, spt_t ptsize)
{
  dvi_x ((SIGNED_QUAD) (sqxfw(ptsize, x)));
  return;
}

static void vf_x1(unsigned char **start, unsigned char *end, spt_t ptsize)
{
  vf_x (signed_byte(start, end), ptsize);
  return;
}

static void vf_x2(unsigned char **start, unsigned char *end, spt_t ptsize)
{
  vf_x (signed_pair(start, end), ptsize);
  return;
}

static void vf_x3(unsigned char **start, unsigned char *end, spt_t ptsize)
{
  vf_x (signed_triple(start, end), ptsize);
  return;
}

static void vf_x4(unsigned char **start, unsigned char *end, spt_t ptsize)
{
  vf_x (signed_quad(start, end), ptsize);
  return;
}

static void vf_down (SIGNED_QUAD y, spt_t ptsize)
{
  dvi_down ((SIGNED_QUAD) (sqxfw(ptsize, y)));
  return;
}

static void vf_down1(unsigned char **start, unsigned char *end, spt_t ptsize)
{
  vf_down (signed_byte(start, end), ptsize);
  return;
}

static void vf_down2(unsigned char **start, unsigned char *end, spt_t ptsize)
{
  vf_down (signed_pair(start, end), ptsize);
  return;
}

static void vf_down3(unsigned char **start, unsigned char *end, spt_t ptsize)
{
  vf_down (signed_triple(start, end), ptsize);
  return;
}

static void vf_down4(unsigned char **start, unsigned char *end, spt_t ptsize)
{
  vf_down (signed_quad(start, end), ptsize);
  return;
}

static void vf_y0(void)
{
  dvi_y0();
  return;
}

static void vf_y (SIGNED_QUAD y, spt_t ptsize)
{
  dvi_y ((SIGNED_QUAD) (sqxfw(ptsize, y)));
  return;
}


static void vf_y1(unsigned char **start, unsigned char *end, spt_t ptsize)
{
  vf_y (signed_byte(start, end), ptsize);
  return;
}

static void vf_y2(unsigned char **start, unsigned char *end, spt_t ptsize)
{
  vf_y (signed_pair(start, end), ptsize);
  return;
}

static void vf_y3(unsigned char **start, unsigned char *end, spt_t ptsize)
{
  vf_y (signed_triple(start, end), ptsize);
  return;
}

static void vf_y4(unsigned char **start, unsigned char *end, spt_t ptsize)
{
  vf_y (signed_quad(start, end), ptsize);
  return;
}

static void vf_z0(void)
{
  dvi_z0();
  return;
}

static void vf_z (SIGNED_QUAD z, spt_t ptsize)
{
  dvi_z ((SIGNED_QUAD) (sqxfw(ptsize, z)));
  return;
}

static void vf_z1(unsigned char **start, unsigned char *end, spt_t ptsize)
{
  vf_z (signed_byte(start, end), ptsize);
  return;
}

static void vf_z2(unsigned char **start, unsigned char *end, spt_t ptsize)
{
  vf_z (signed_pair(start, end), ptsize);
  return;
}

static void vf_z3(unsigned char **start, unsigned char *end, spt_t ptsize)
{
  vf_z (signed_triple(start, end), ptsize);
  return;
}

static void vf_z4(unsigned char **start, unsigned char *end, spt_t ptsize)
{
  vf_z (signed_quad(start, end), ptsize);
  return;
}

static void vf_fnt (SIGNED_QUAD font_id, unsigned long vf_font)
{
  int i;
  for (i=0; i<vf_fonts[vf_font].num_dev_fonts; i++) {
    if (font_id == ((vf_fonts[vf_font].dev_fonts)[i]).font_id) {
      break;
    }
  }
  if (i < vf_fonts[vf_font].num_dev_fonts) { /* Font was found */
    dvi_set_font ((vf_fonts[vf_font].dev_fonts[i]).dev_id);
  } else {
    fprintf (stderr, "Font_id: %ld not found in VF\n", font_id);
  }
  return;
}

static void vf_fnt1(unsigned char **start, unsigned char *end,
		    unsigned long vf_font)
{
  vf_fnt (unsigned_byte(start, end), vf_font);
  return;
}

static void vf_fnt2(unsigned char **start, unsigned char *end,
		    unsigned long vf_font)
{
  vf_fnt (unsigned_pair(start, end), vf_font);
  return;
}

static void vf_fnt3(unsigned char **start, unsigned char *end,
		    unsigned long vf_font)
{
  vf_fnt (unsigned_triple(start, end), vf_font);
  return;
}

static void vf_fnt4(unsigned char **start, unsigned char *end,
		    unsigned long vf_font)
{
  vf_fnt (signed_quad(start, end), vf_font);
  return;
}

static void vf_xxx (SIGNED_QUAD len, unsigned char **start, unsigned
		    char *end)
{
  /* For now, skip specials */
  if (end-*start >= len)
    *start += len;
  else 
    ERROR ("Premature end of DVI byte stream in VF font\n");
  return;
}

static void vf_xxx1(unsigned char **start, unsigned char *end)
{
  vf_xxx (unsigned_byte(start, end), start, end);
  return;
}

static void vf_xxx2(unsigned char **start, unsigned char *end)
{
  vf_xxx (unsigned_pair(start, end), start, end);
  return;
}

static void vf_xxx3(unsigned char **start, unsigned char *end)
{
  vf_xxx (unsigned_triple(start, end), start, end);
  return;
}

static void vf_xxx4(unsigned char **start, unsigned char *end)
{
  vf_xxx (unsigned_quad(start, end), start, end);
  return;
}

void vf_set_char(SIGNED_QUAD ch, int vf_font)
{
  unsigned char opcode;
  unsigned char *start, *end;
  spt_t ptsize;
  int default_font = -1;
  if (vf_font < num_vf_fonts) {
    /* Initialize to the first font or -1 if undefined */
    ptsize = vf_fonts[vf_font].ptsize;
    if (vf_fonts[vf_font].num_dev_fonts > 0)
      default_font = ((vf_fonts[vf_font].dev_fonts)[0]).dev_id;
    dvi_vf_init (default_font);
    if (ch >= vf_fonts[vf_font].num_chars ||
	!(start = (vf_fonts[vf_font].ch_pkt)[ch])) {
      fprintf (stderr, "\nchar=0x%lx(%ld)\n", ch, ch);
      fprintf (stderr, "Tried to set a nonexistent character in a virtual font");
      start = end = NULL;
    } else {
      end = start + (vf_fonts[vf_font].pkt_len)[ch];
    }
    while (start && start < end) {
      opcode = *(start++);
      if (debug) {
	fprintf (stderr, "VF opcode: %d", opcode);
	if (isprint (opcode)) fprintf (stderr, " (\'%c\')\n", opcode);
	else  fprintf (stderr, "\n");
      }
      switch (opcode)
	{
	case SET1:
	  vf_set1(&start, end);
	  break;
	case SET2:
	  vf_set2(&start, end);
	  break;
	case SET3:
	case SET4:
	  ERROR ("Multibyte (>16 bits) character in VF packet.\nI can't handle this!");
	  break;
	case SET_RULE:
	  vf_setrule(&start, end, ptsize);
	  break;
	case PUT1:
	  vf_put1(&start, end);
	  break;
	case PUT2:
	  vf_put2(&start, end);
	  break;
	case PUT3:
	case PUT4:
	  ERROR ("Multibyte (>16 bits) character in VF packet.\nI can't handle this!");
	  break;
	case PUT_RULE:
	  vf_putrule(&start, end, ptsize);
	  break;
	case NOP:
	  break;
	case PUSH:
	  vf_push();
	  break;
	case POP:
	  vf_pop();
	  break;
	case RIGHT1:
	  vf_right1(&start, end, ptsize);
	  break;
	case RIGHT2:
	  vf_right2(&start, end, ptsize);
	  break;
	case RIGHT3:
	  vf_right3(&start, end, ptsize);
	  break;
	case RIGHT4:
	  vf_right4(&start, end, ptsize);
	  break;
	case W0:
	  vf_w0();
	  break;
	case W1:
	  vf_w1(&start, end, ptsize);
	  break;
	case W2:
	  vf_w2(&start, end, ptsize);
	  break;
	case W3:
	  vf_w3(&start, end, ptsize);
	  break;
	case W4:
	  vf_w4(&start, end, ptsize);
	  break;
	case X0:
	  vf_x0();
	  break;
	case X1:
	  vf_x1(&start, end, ptsize);
	  break;
	case X2:
	  vf_x2(&start, end, ptsize);
	  break;
	case X3:
	  vf_x3(&start, end, ptsize);
	  break;
	case X4:
	  vf_x4(&start, end, ptsize);
	  break;
	case DOWN1:
	  vf_down1(&start, end, ptsize);
	  break;
	case DOWN2:
	  vf_down2(&start, end, ptsize);
	  break;
	case DOWN3:
	  vf_down3(&start, end, ptsize);
	  break;
	case DOWN4:
	  vf_down4(&start, end, ptsize);
	  break;
	case Y0:
	  vf_y0();
	  break;
	case Y1:
	  vf_y1(&start, end, ptsize);
	  break;
	case Y2:
	  vf_y2(&start, end, ptsize);
	  break;
	case Y3:
	  vf_y3(&start, end, ptsize);
	  break;
	case Y4:
	  vf_y4(&start, end, ptsize);
	  break;
	case Z0:
	  vf_z0();
	  break;
	case Z1:
	  vf_z1(&start, end, ptsize);
	  break;
	case Z2:
	  vf_z2(&start, end, ptsize);
	  break;
	case Z3:
	  vf_z3(&start, end, ptsize);
	  break;
	case Z4:
	  vf_z4(&start, end, ptsize);
	  break;
	case FNT1:
	  vf_fnt1(&start, end, vf_font);
	  break;
	case FNT2:
	  vf_fnt2(&start, end, vf_font);
	  break;
	case FNT3:
	  vf_fnt3(&start, end, vf_font);
	  break;
	case FNT4:
	  vf_fnt4(&start, end, vf_font);
	  break;
	case XXX1:
	  vf_xxx1(&start, end);
	  break;
	case XXX2:
	  vf_xxx2(&start, end);
	  break;
	case XXX3:
	  vf_xxx3(&start, end);
	  break;
	case XXX4:
	  vf_xxx4(&start, end);
	  break;
	default:
	  if (opcode <= SET_CHAR_127) {
	    vf_set (opcode);
	  } else if (opcode >= FNT_NUM_0 && opcode <= FNT_NUM_63) {
	    vf_fnt (opcode - FNT_NUM_0, vf_font);
	  } else {
	    fprintf (stderr, "Unexpected opcode: %d\n", opcode);
	    ERROR ("Unexpected opcode in vf file\n");
	  }
	}
    }
    dvi_vf_finish();
  } else {
    fprintf (stderr, "vf_set_char: font: %d", vf_font);
    ERROR ("Font not loaded\n");
  }
  return;
}


void vf_close_all_fonts(void)
{
  unsigned long i;
  int j;
  dev_font *one_font;
#ifdef MEM_DEBUG
MEM_START
#endif
  for (i=0; i<num_vf_fonts; i++) {
    /* Release the packet for each character */
    if (vf_fonts[i].ch_pkt) {
      for (j=0; j<vf_fonts[i].num_chars; j++) {
	if ((vf_fonts[i].ch_pkt)[j] != NULL)
	  RELEASE ((vf_fonts[i].ch_pkt)[j]);
      }
      RELEASE (vf_fonts[i].ch_pkt);
    }
    if (vf_fonts[i].pkt_len)
      RELEASE (vf_fonts[i].pkt_len);
    if (vf_fonts[i].tex_name)
      RELEASE (vf_fonts[i].tex_name);
    /* Release each font record */
    for (j=0; j<vf_fonts[i].num_dev_fonts; j++) {
      one_font = &(vf_fonts[i].dev_fonts)[j];
      RELEASE (one_font -> directory);
      RELEASE (one_font -> name);
    }
    if (vf_fonts[i].dev_fonts != NULL)
      RELEASE (vf_fonts[i].dev_fonts);
  }
  if (vf_fonts != NULL)
    RELEASE (vf_fonts);
#ifdef MEM_DEBUG
MEM_END
#endif
  return;
}


==> dvipdfm/vf.h <==
/*  $Header$

    This is dvipdfm, a DVI to PDF translator.
    Copyright (C) 1998, 1999 by Mark A. Wicks

    This program is free software; you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation; either version 2 of the License, or
    (at your option) any later version.

    This program is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with this program; if not, write to the Free Software
    Foundation, Inc., 59 Temple Place, Suite 330, Boston, MA  02111-1307  USA
    
    The author may be contacted via the e-mail address

	mwicks@kettering.edu
*/

#ifndef _VH_H_
#define _VH_H_

#include "pdfdev.h"

extern void vf_set_verbose(void);
extern int vf_locate_font (char *tex_name, spt_t ptsize);
extern void vf_set_char(SIGNED_QUAD ch, int vf_font);
extern void vf_close_all_fonts(void);

#endif


==> dvipdfm/winansi.h <==
static char *winansi_encoding[256] = {
  ".notdef", ".notdef", ".notdef", ".notdef", ".notdef",
  ".notdef", ".notdef", ".notdef", ".notdef", ".notdef",
  ".notdef", ".notdef", ".notdef", ".notdef", ".notdef",
  ".notdef", ".notdef", ".notdef", ".notdef", ".notdef",
  ".notdef", ".notdef", ".notdef", ".notdef", ".notdef",
  ".notdef", ".notdef", ".notdef", ".notdef", ".notdef",
  ".notdef", ".notdef",
  "space", "exclam", "quotedbl", "numbersign", "dollar",
  "percent", "ampersand", "quotesingle", "parenleft", "parenright",
  "asterisk", "plus", "comma", "hyphen", "period",
  "slash", "zero", "one", "two", "three", "four",
  "five", "six", "seven", "eight", "nine", "colon",
  "semicolon", "less", "equal", "greater", "question",
  "at", "A", "B", "C", "D",
  "E", "F", "G", "H", "I",
  "J", "K", "L", "M", "N",
  "O", "P", "Q", "R", "S",
  "T", "U", "V", "W", "X",
  "Y", "Z", "bracketleft", "backslash", "bracketright",
  "asciicircum", "underscore", "grave", "a", "b",
  "c", "d", "e", "f", "g",
  "h", "i", "j", "k", "l",
  "m", "n", "o", "p", "q",
  "r", "s", "t", "u", "v",
  "w", "x", "y", "z", "braceleft",
  "bar", "braceright", "asciitilde", "bullet", "bullet",
  "bullet", "quotesinglbase", "florin", "quotedblbase", "ellipsis",
  "dagger", "daggerdbl", "circumflex",  "perthousand", "Scaron",
  "guilsinglleft", "OE", "bullet", "bullet", "bullet",
  "bullet", "quoteleft", "quoteright", "quotedblleft",
  "quotedblright",
  "bullet", "endash", "emdash", "tilde", "trademark",
  "scaron", "guilsinglright", "oe", "bullet", "bullet",
  "Ydieresis", "space", "exclamdown", "cent", "sterling",
  "currency", "yen", "brokenbar", "section", "dieresis",
  "copyright", "ordfeminine", "guillemotleft", "logicalnot", "hyphen", "registered",
  "macron", "degree", "plusminus", "twosuperior", "threesuperior",
  "acute", "mu", "paragraph", "periodcentered", "cedilla",
  "onesuperior", "ordmasculine", "guillemotright", "onequarter", "onehalf",
  "threequarters", "questiondown", "Agrave", "Aacute", "Acircumflex",
  "Atilde", "Adieresis", "Aring", "AE", "Ccedilla", "Egrave",
  "Eacute", "Ecircumflex", "Edieresis", "Igrave", "Iacute",
  "Icircumflex", "Idieresis", "Eth", "Ntilde", "Ograve", "Oacute",
  "Ocircumflex", "Otilde", "Odieresis", "multiply", "Oslash",
  "Ugrave", "Uacute", "Ucircumflex", "Udieresis", "Yacute", "Thorn",
  "germandbls", "agrave", "aacute", "acircumflex", "atilde",
  "adieresis", "aring", "ae", "ccedilla", "egrave", "eacute",
  "ecircumflex", "edieresis", "igrave", "iacute", "icircumflex",
  "idieresis", "eth", "ntilde", "ograve", "oacute", "ocircumflex",
  "otilde", "odieresis", "divide", "oslash", "ugrave", "uacute",
  "ucircumflex", "udieresis", "yacute", "thorn", "ydieresis"
};

